AdS$_3$ Reconstruction with General Gravitational Dressings

The gauge redundancy of quantum gravity makes the definition of local operators ambiguous, as they depend on the choice of gauge or on a `gravitational dressing' analogous to a choice of Wilson line attachments. Recent work identified exact AdS$_3$ proto-fields by fixing to a Fefferman-Graham gauge. Here we extend that work and define proto-fields with general gravitational dressing. We first study bulk fields charged under a $U(1)$ Chern-Simons gauge theory as an illustrative warm-up, and then generalize the results to gravity. As an application, we compute a gravitational loop correction to the bulk-boundary correlator in the background of a black hole microstate, and then verify this calculation using a newly adapted recursion relation. Branch points at the Euclidean horizon are present in the $1/c$ corrections to semiclassical correlators.

==> anc/RecursionCode_BulkBoundaryVacuumBlocks_Public.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    207463,       5086]
NotebookOptionsPosition[    204840,       5035]
NotebookOutlinePosition[    205193,       5051]
CellTagsIndexPosition[    205150,       5048]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Supplemental Material for:",
  FontSize->16],
 StyleBox["\n",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "be368349-52ed-4b94-b09a-8947559760cf"],
 StyleBox[" Reconstruction with General Gravitational Dressing",
  FontSize->48],
 StyleBox["\nby Hongbin Chen, Jared Kaplan, Utkarsh Sharma",
  FontSize->18]
}], "Title",
 CellChangeTimes->{{3.718917463174383*^9, 3.718917525189316*^9}, 
   3.718917692760831*^9, {3.719615559575307*^9, 3.719615563535777*^9}, {
   3.747135573542129*^9, 3.7471355786520987`*^9}, {3.7645394786123238`*^9, 
   3.764539505680704*^9}},ExpressionUUID->"dff9a3d7-8ef4-4280-9f9b-\
29b75c6ede59"],

Cell[TextData[{
 "This Mathematica notebooks contains the implementation of the ",
 StyleBox["recursion relation",
  IgnoreSpellCheck->True],
 " for computing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "H"], 
     SubscriptBox["O", "L"], 
     SubscriptBox["\[Phi]", "L"]}], ">"}], TraditionalForm]],ExpressionUUID->
  "2eb79c88-f326-4a3b-9f63-12b43adfffd0"],
 ".  See section 4  and 5 of the paper for further explanation and \
references. \n\n",
 StyleBox["Tested in Mathematica version 11.3 for Mac OS X.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.69928480318853*^9, 3.699284872109803*^9}, 
   3.699362484450921*^9, {3.699362527507519*^9, 3.699362550557629*^9}, {
   3.699362646974502*^9, 3.69936264697793*^9}, {3.6993627544805317`*^9, 
   3.699362762589991*^9}, {3.699362835096012*^9, 3.6993629500992002`*^9}, {
   3.699370054381227*^9, 3.699370106572315*^9}, {3.699377900218306*^9, 
   3.699377995920229*^9}, 3.6995342522198887`*^9, {3.699542956244114*^9, 
   3.699542968131439*^9}, {3.699542999647133*^9, 3.6995430057737637`*^9}, {
   3.69954396014067*^9, 3.699543990342326*^9}, {3.699549300822878*^9, 
   3.699549303653387*^9}, {3.699549652205017*^9, 3.699549652546694*^9}, {
   3.699636950396373*^9, 3.6996369513482113`*^9}, {3.6996620780204268`*^9, 
   3.6996621241171637`*^9}, {3.718917558996317*^9, 3.718917625417992*^9}, {
   3.7205701797435303`*^9, 3.720570198600404*^9}, {3.747135596562351*^9, 
   3.7471356560925303`*^9}, {3.7473067204683723`*^9, 3.747306720631042*^9}, {
   3.7651489396485233`*^9, 3.765148957388241*^9}, {3.765199594595705*^9, 
   3.765199595572757*^9}},ExpressionUUID->"97fa020b-f420-453d-be71-\
19c46170b31a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Date", "[", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.699284895259725*^9, 3.6992849081514683`*^9}, {
  3.7207916630522423`*^9, 3.720791663827376*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"6960bc3d-3f24-40ea-8a7d-8a204d9ce611"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2019", ",", "4", ",", "29"}], "}"}]], "Output",
 CellChangeTimes->{{3.699284890586605*^9, 3.699284908617422*^9}, 
   3.6993627810670137`*^9, 3.699557539857232*^9, 3.6996369542072372`*^9, 
   3.699702497089304*^9, 3.7189175530833807`*^9, 3.720570291869706*^9, 
   3.720791664250072*^9, 3.721517999185254*^9, 3.747135661897986*^9, 
   3.747484534199087*^9, 3.747660870290154*^9, 3.7645395236618013`*^9, 
   3.765150181016914*^9, 3.765548484976379*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"5f23fcb2-271e-4f46-aa20-578a6ecb97a5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"d4d1b6b9-0bc0-4f3f-8051-106daa96840d"],

Cell[CellGroupData[{

Cell["\<\
Code for Computing the Bulk-boundary Vacuum Block Using the Recursion \
Relation \
\>", "Section",
 CellChangeTimes->{{3.747132946800481*^9, 3.74713294769199*^9}, {
  3.747134997259091*^9, 3.747135028615844*^9}, {3.7473849218677263`*^9, 
  3.747384922563951*^9}, {3.747495068441903*^9, 3.747495079142212*^9}, {
  3.762181733124592*^9, 3.762181737441794*^9}, {3.764539209011712*^9, 
  3.764539211029257*^9}, {3.7649547711097*^9, 
  3.764954782151318*^9}},ExpressionUUID->"8fc7aa4e-3989-41b2-8194-\
01dea1e4e14d"],

Cell[TextData[{
 "This code gives the result of bulk-boundary vacuum block ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "0"], TraditionalForm]],ExpressionUUID->
  "13783953-0fb5-4de4-a67c-70a36d640eee"],
 " as discussed in section 4 of the paper.  This code is almost the same as \
the code for the recursion relation in ",
 ButtonBox["arxiv:1810.02436",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1810.02436"], None},
  ButtonNote->"https://arxiv.org/abs/1810.02436"],
 ", except the computation of the global blocks are different. We refer the \
interested readers to that paper and the corresponding code (which can be \
found on the arXiv page of that paper) for more details."
}], "Text",
 CellChangeTimes->{{3.747342027345126*^9, 3.7473422069439487`*^9}, {
   3.747344015356481*^9, 3.7473440259643784`*^9}, {3.747351299862234*^9, 
   3.747351311359116*^9}, {3.74738467627011*^9, 3.7473847102298737`*^9}, {
   3.7649548032940083`*^9, 3.7649548111462793`*^9}, 3.765143074682844*^9, {
   3.765143151764999*^9, 3.765143186183156*^9}, {3.7651432224121647`*^9, 
   3.765143304098178*^9}, {3.7651433474573507`*^9, 3.765143492483776*^9}, {
   3.765143551034995*^9, 3.7651435824958067`*^9}, 
   3.765199605466631*^9},ExpressionUUID->"1cfae127-55a6-4202-ac17-\
d99ab8bc5029"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Rmnc", ",", " ", "Smnc", ",", " ", "cmnc", ",", " ", 
    RowBox[{"bmnc2", " ", "are", " ", "the", " ", "functions", " ", 
     SubscriptBox["R", 
      RowBox[{"m", ",", "n"}]]}], ",", " ", 
    SubscriptBox["S", 
     RowBox[{"m", ",", "n"}]], ",", " ", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"m", ",", "n"}]], " ", "and", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"m", ",", "n"}]], 
        RowBox[{"(", "h", ")"}]}], ")"}], "2"], " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "dcmnc"}], " ", "is", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["c", 
          RowBox[{"m", ",", "n"}]], 
         RowBox[{"(", "h", ")"}]}], ",", "h"}], "]"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"PmnAmn", "[", 
     RowBox[{"m", ",", "n", ",", "h", ",", "hi", ",", "hj"}], "]"}], " ", 
    "is", " ", "the", " ", "function", " ", 
    SuperscriptBox[
     SubscriptBox["A", 
      RowBox[{"m", ",", "n"}]], "h"], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", 
       RowBox[{"m", ",", "n"}]], "h"], "[", 
     RowBox[{"hi", ",", "hj"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"PmnhHhH", " ", "is", " ", "the", " ", "function", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", 
       RowBox[{"m", ",", "n"}]], "h"], "[", 
     RowBox[{
      SubscriptBox["h", "H"], ",", 
      SubscriptBox["h", "H"]}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.7471526538400106`*^9, {3.747152885078635*^9, 3.747153077906356*^9}, {
   3.7471531321514053`*^9, 
   3.7471532550807323`*^9}},ExpressionUUID->"925b2e9c-f966-40c4-b838-\
604d1546a2d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rmnc", "[", 
    RowBox[{
    "m_Integer", ",", "n_Integer", ",", "hi_", ",", "hj_", ",", "hL_", ",", 
     "hH_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"m", " ", "n"}], "]"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"dcmnc", "[", 
        RowBox[{"m", ",", "n", ",", "hi"}], "]"}]}], 
      RowBox[{"PmnhHhH", "[", 
       RowBox[{"m", ",", "n", ",", "hi", ",", "hH", ",", "hH"}], "]"}], 
      RowBox[{"PmnAmn", "[", 
       RowBox[{"m", ",", "n", ",", "hi", ",", "hL", ",", "hj"}], "]"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Smnc", "[", 
    RowBox[{
    "m_Integer", ",", "n_Integer", ",", "hi_", ",", "hj_", ",", "hL_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"dcmnc", "[", 
      RowBox[{"m", ",", "n", ",", "hj"}], "]"}]}], 
    RowBox[{"PmnAmn", "[", 
     RowBox[{"m", ",", "n", ",", "hj", ",", "hi", ",", "hL"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cmnc", "[", 
    RowBox[{"m_Integer", ",", "n_Integer", ",", "h_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "b2", "}"}], ",", 
     RowBox[{
      RowBox[{"b2", "=", 
       RowBox[{"bmnc2", "[", 
        RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], ";", 
      RowBox[{"13", "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{"b2", "+", 
          RowBox[{"1", "/", "b2"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dcmnc", "[", 
    RowBox[{"m_Integer", ",", "n_Integer", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"m", "^", "2"}]}], ")"}]}], "*", "6", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", " ", "h"}], "+", 
         RowBox[{"2", " ", "m", " ", "n"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"h", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "n"}], ")"}], "^", "2"}], "+", 
         RowBox[{"4", " ", "h", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"m", " ", "n"}]}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"m", "^", "2"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "h"}], "+", 
          RowBox[{"m", " ", "n"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"h", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "n"}], ")"}], "^", "2"}], "+", 
            RowBox[{"4", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"m", " ", "n"}]}], ")"}]}]}], "]"}]}], ")"}], "^", 
        "2"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"bmnc2", "[", 
    RowBox[{"m_Integer", ",", "n_Integer", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"m", "^", "2"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "n"}], "-", "1", "+", 
      RowBox[{"2", "h"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "n"}], ")"}], "^", "2"}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "n"}], "-", "1"}], ")"}], "h"}], "+", 
        RowBox[{"4", 
         RowBox[{"h", "^", "2"}]}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PmnAmn", "[", 
     RowBox[{
     "m_Integer", ",", "n_Integer", ",", "h_", ",", "hi_", ",", "hj_"}], 
     "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "b2", ",", "\[Lambda]12", ",", "\[Lambda]22", ",", "factor1", ",", 
        "factor2", ",", "factor3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"b2", "=", 
        RowBox[{"bmnc2", "[", 
         RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], ";", 
       RowBox[{"\[Lambda]12", "=", 
        RowBox[{"b2", "+", 
         RowBox[{"1", "/", "b2"}], "+", "2", "-", 
         RowBox[{"4", "hi"}]}]}], ";", 
       RowBox[{"\[Lambda]22", "=", 
        RowBox[{"b2", "+", 
         RowBox[{"1", "/", "b2"}], "+", "2", "-", 
         RowBox[{"4", "hj"}]}]}], ";", 
       RowBox[{"factor1", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "m", "]"}], ",", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", "^", "4"}], "+", 
               RowBox[{
                RowBox[{"b2", "^", "2"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]12", "-", "\[Lambda]22"}], ")"}], "^", 
                 "2"}]}], "-", 
               RowBox[{"2", " ", "b2", " ", 
                RowBox[{"q", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Lambda]12", "+", "\[Lambda]22"}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"16", " ", 
               RowBox[{"b2", "^", "2"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"n", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], ";", 
       
       RowBox[{"factor2", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "n", "]"}], ",", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "16"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"b2", "^", "2"}], " ", 
                RowBox[{"p", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Lambda]12", "-", "\[Lambda]22"}], ")"}], "^", 
                "2"}], "-", 
               RowBox[{"2", " ", "b2", " ", 
                RowBox[{"p", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Lambda]12", "+", "\[Lambda]22"}], ")"}]}]}], 
              ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"m", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], ";", 
       "\n", 
       RowBox[{"factor3", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", 
           RowBox[{"m", " ", "n"}], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]12", "-", "\[Lambda]22"}], ")"}], "/", "4"}], 
           ")"}], ",", "1"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"256", " ", 
              RowBox[{"b2", "^", "4"}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "b2"}], " ", "p"}], "+", "q"}], ")"}], "^", 
                 "2"}], "-", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], "^", "2"}], "-", 
             
             RowBox[{"2", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "b2"}], " ", "p"}], "+", "q"}], ")"}], "^", 
                 "2"}], "+", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], " ", 
              "\[Lambda]22"}], "+", 
             RowBox[{
              RowBox[{"b2", "^", "2"}], " ", 
              RowBox[{"\[Lambda]22", "^", "2"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b2", " ", "p"}], "+", "q"}], ")"}], "^", "2"}], 
                "-", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], "^", "2"}], "-", 
             
             RowBox[{"2", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b2", " ", "p"}], "+", "q"}], ")"}], "^", "2"}], 
                "+", 
                RowBox[{"b2", " ", "\[Lambda]12"}]}], ")"}], " ", 
              "\[Lambda]22"}], "+", 
             RowBox[{
              RowBox[{"b2", "^", "2"}], " ", 
              RowBox[{"\[Lambda]22", "^", "2"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"m", "-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", 
            RowBox[{"n", "-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], "factor1", " ", "factor2", 
        " ", "factor3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m", " ", "n"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "==", "0"}], "&&", 
                   RowBox[{"l", "==", "0"}]}], ")"}], "||", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "==", "m"}], "&&", 
                   RowBox[{"l", "==", "n"}]}], ")"}]}], ",", "1", ",", 
                RowBox[{
                 RowBox[{"k", " ", "b2"}], "+", "l"}]}], " ", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"1", "-", "m"}], ",", "m"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", 
                RowBox[{"1", "-", "n"}], ",", "n"}], "}"}]}], "]"}]}], 
           ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PmnhHhH", "[", 
     RowBox[{
     "m_Integer", ",", "n_Integer", ",", "h_", ",", "hH_", ",", "hH_"}], 
     "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OddQ", "[", 
       RowBox[{"m", " ", "n"}], "]"}], ",", "0", ",", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b2", ",", "\[Lambda]12", ",", "factor1", ",", "factor2"}], 
         "}"}], ",", 
        RowBox[{
         RowBox[{"b2", "=", 
          RowBox[{"bmnc2", "[", 
           RowBox[{"m", ",", "n", ",", "h"}], "]"}]}], ";", 
         RowBox[{"\[Lambda]12", "=", 
          RowBox[{"b2", "+", 
           RowBox[{"1", "/", "b2"}], "+", "2", "-", 
           RowBox[{"4", "hH"}]}]}], ";", 
         RowBox[{"factor1", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OddQ", "[", "m", "]"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"q", "^", "4"}], "-", 
                 RowBox[{"4", " ", "b2", " ", 
                  RowBox[{"q", "^", "2"}], " ", "\[Lambda]12"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"16", " ", 
                 RowBox[{"b2", "^", "2"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"n", "-", "1"}], ",", "1", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
         ";", 
         RowBox[{"factor2", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OddQ", "[", "n", "]"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "16"}], " ", "b2", " ", 
               RowBox[{"p", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b2", " ", 
                  RowBox[{"p", "^", "2"}]}], "-", 
                 RowBox[{"4", " ", "\[Lambda]12"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"m", "-", "1"}], ",", "1", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
         ";", "\n", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"b2", "^", "2"}]}], " ", 
                   RowBox[{"p", "^", "2"}]}], "+", 
                  RowBox[{"q", "^", "2"}]}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"b2", "^", "4"}], " ", 
                  RowBox[{"p", "^", "4"}]}], "+", 
                 RowBox[{"q", "^", "4"}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"b2", "^", "3"}], " ", 
                  RowBox[{"p", "^", "2"}], " ", "\[Lambda]12"}], "-", 
                 RowBox[{"8", " ", "b2", " ", 
                  RowBox[{"q", "^", "2"}], " ", "\[Lambda]12"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"b2", "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"p", "^", "2"}], " ", 
                    RowBox[{"q", "^", "2"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"\[Lambda]12", "^", "2"}]}]}], ")"}]}]}], ")"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"256", " ", 
               RowBox[{"b2", "^", "4"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"m", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"n", "-", "1"}], ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], "factor1", " ", 
          "factor2"}]}]}], " ", "]"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Mlevel", " ", "is", " ", "the", " ", "power", " ", "of", " ", "z", " ", 
     "and", " ", "Nlevel", " ", "is", " ", "the", " ", "power", " ", "of", 
     " ", "x", " ", 
     RowBox[{"wanted", ".", " ", 
      SubscriptBox["h", "1"]}], " ", "is", " ", "the", " ", "inetermediate", 
     " ", "dimension"}], ",", " ", 
    RowBox[{
    "which", " ", "should", " ", "be", " ", "set", " ", "to", " ", "a", " ", 
     "small", " ", "value", " ", "to", " ", "get", " ", "the", " ", "vacuum", 
     " ", "block", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"like", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "100"}]]}], ")"}], ".", " ", 
      SubscriptBox["h", "2"]}], " ", "should", " ", "be", " ", "just", " ", 
     "set", " ", "to", " ", 
     SubscriptBox["h", "L"], " ", "for", " ", "the", " ", "vacuum", " ", 
     "block", " ", 
     RowBox[{
      FormBox[
       RowBox[{
        RowBox[{"<", 
         RowBox[{
          SubscriptBox["O", "H"], 
          SubscriptBox["O", "H"]}]}], 
        SubscriptBox["|", "0"], 
        RowBox[{
         RowBox[{
          SubscriptBox["O", "L"], 
          SubscriptBox["\[Phi]", "L"]}], ">"}]}],
       TraditionalForm], "."}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bulkV", "[", 
     RowBox[{
     "hH_", ",", "hL_", ",", "h1_", ",", "h2_", ",", "cCentralCharge_", ",", 
      "Mlevel_", ",", "Nlevel_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "c", ",", "M", ",", "mini", ",", "mjnj", ",", "i", ",", "j", ",", "k", 
        ",", "CTable1", ",", "CTable2", ",", "MNmax", ",", "startmn", ",", 
        "lengthmn", ",", "countmmt", ",", "countnnt", ",", "mmtpos", ",", 
        "temp", ",", "temp1", ",", "temp2", ",", "temp3", ",", "temp4", ",", 
        "nntpos", ",", "tempCminiR", ",", "tempCminiS", ",", "deltaSR", ",", 
        "tempRmn", ",", "tempSmn"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"c", "=", "cCentralCharge"}], ";", "\n", 
       RowBox[{"MNmax", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Mlevel", ">", "Nlevel"}], ",", "Mlevel", ",", "Nlevel"}], 
         "]"}]}], ";", "\n", 
       RowBox[{"startmn", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"MNmax", "+", "1"}]}], "]"}]}], ";", "\n", 
       RowBox[{"lengthmn", "=", "0"}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"startmn", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", "lengthmn"}], ";", 
          RowBox[{"lengthmn", "+=", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Divisors", "[", "i", "]"}], "]"}], "-", "1"}], 
            ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"MNmax", "+", "1"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"lengthmn", "-=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Divisors", "[", 
            RowBox[{"MNmax", "+", "1"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
       ";", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"CTable1", " ", "stores", " ", 
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", ",", 
              SubscriptBox["m", "i"], ",", 
              SubscriptBox[
               OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"N", ",", 
              SubscriptBox["n", "j"], ",", 
              SubscriptBox[
               OverscriptBox["n", "~"], "j"]}], ")"}], ",", "1"}]], " ", 
          "defined", " ", "in", " ", "the", " ", "Appendix", " ", "C", " ", 
          "of", " ", "the", " ", "paper", " ", "in", " ", "a", " ", 
          "nontrivial", " ", "way"}], ",", " ", 
         RowBox[{"similarly", " ", "for", " ", 
          RowBox[{"CTable2", ".", " ", "The"}], " ", "idea", " ", "is", " ", 
          "that", " ", "in", " ", 
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", ",", 
              SubscriptBox["m", "i"], ",", 
              SubscriptBox[
               OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"N", ",", 
              SubscriptBox["n", "j"], ",", 
              SubscriptBox[
               OverscriptBox["n", "~"], "j"]}], ")"}], ",", "1"}]]}], ",", 
         " ", 
         RowBox[{
          RowBox[{"we", " ", "have", " ", "2"}], "\[LessEqual]", 
          RowBox[{
           SubscriptBox["m", "i"], 
           SubscriptBox[
            OverscriptBox["m", "~"], "i"]}], "\[LessEqual]", "M"}], ",", " ", 
         
         RowBox[{
         "so", " ", "we", " ", "can", " ", "put", " ", "all", " ", "the", " ",
           "posibble", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "i"], ",", 
            SubscriptBox[
             OverscriptBox["m", "~"], "i"]}], ")"}], " ", "in", " ", "a", " ",
           "single", " ", "list"}], ",", " ", 
         RowBox[{"ordered", " ", "from", " ", "small", " ", 
          SubscriptBox["m", "i"], 
          SubscriptBox[
           OverscriptBox["m", "~"], "i"], " ", "to", " ", "larger", " ", 
          SubscriptBox["m", "i"], 
          SubscriptBox[
           OverscriptBox["m", "~"], "i"]}], ",", " ", 
         RowBox[{
         "and", " ", "for", " ", "the", " ", "same", " ", "value", " ", "of", 
          " ", 
          SubscriptBox["m", "i"], 
          SubscriptBox[
           OverscriptBox["m", "~"], "i"]}], ",", " ", 
         RowBox[{"ordered", " ", "from", " ", "small", " ", 
          SubscriptBox["m", "i"], " ", "to", " ", "larger", " ", 
          SubscriptBox["m", "i"]}], ",", " ", 
         RowBox[{"similarly", " ", "for", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["n", "j"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "j"]}], ")"}], ".", " ", 
           RowBox[{"That", "'"}]}], "s", " ", "why", " ", "we", " ", "only", 
          " ", "have", " ", "four", " ", "indexes", " ", "in", " ", 
          RowBox[{"CTable1", "[", 
           RowBox[{"M", ",", "j", ",", "N", ",", "jp"}], "]"}]}], ",", " ", 
         RowBox[{
         "where", " ", "j", " ", "and", " ", "jp", " ", "indicate", " ", 
          "the", " ", "positions", " ", "of", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "i"], ",", 
            SubscriptBox[
             OverscriptBox["m", "~"], "i"]}], ")"}], " ", "and", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["n", "j"], ",", 
            SubscriptBox[
             OverscriptBox["n", "~"], "j"]}], ")"}], " ", "in", " ", "these", 
          " ", "two", " ", 
          RowBox[{"lists", "."}]}]}], "*)"}], "\n", 
       RowBox[{"CTable1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Mlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"startmn", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", "1"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ip", ",", "1", ",", "Nlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jp", ",", "1", ",", 
            RowBox[{
             RowBox[{"startmn", "[", 
              RowBox[{"[", 
               RowBox[{"ip", "+", "1"}], "]"}], "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}], ";", "\n", 
       RowBox[{"CTable2", "=", "CTable1"}], ";", "\n", 
       RowBox[{"countmmt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"countnnt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Nlevel"}], "]"}]}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Initial", " ", "values", " ", "of", " ", "CTable1", " ", "and", " ", 
          RowBox[{"CTable1", ":", " ", 
           SubscriptBox["C", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["m", "1"], 
                SubscriptBox[
                 OverscriptBox["m", "~"], "1"]}], ",", 
               SubscriptBox["m", "1"], ",", 
               SubscriptBox[
                OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", "1"}]]}]}], ",", 
         " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}], ",", "2"}]]}], "*)"}], 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"m", " ", "mt"}], "]"}], ",", 
           RowBox[{
            RowBox[{"temp", "=", 
             RowBox[{"m", " ", "mt"}]}], ";", 
            RowBox[{
             RowBox[{"countmmt", "[", 
              RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", 
            RowBox[{"mmtpos", "=", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmmt", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
            RowBox[{
             RowBox[{"CTable1", "[", 
              RowBox[{"[", 
               RowBox[{"temp", ",", "mmtpos", ",", "1", ",", "1"}], "]"}], 
              "]"}], "=", 
             RowBox[{
              RowBox[{"Rmnc", "[", 
               RowBox[{
               "m", ",", "mt", ",", "h1", ",", "h2", ",", "hL", ",", "hH"}], 
               "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"cmnc", "[", 
                 RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], ")"}]}]}]}], 
           ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mt", ",", "1", ",", 
           RowBox[{"Mlevel", "/", "m"}]}], "}"}]}], "]"}], ";", "\n", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "=", 
           RowBox[{"n", " ", "nt"}]}], ";", 
          RowBox[{
           RowBox[{"countnnt", "[", 
            RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", 
          RowBox[{"mmtpos", "=", 
           RowBox[{
            RowBox[{"startmn", "[", 
             RowBox[{"[", "temp", "]"}], "]"}], "+", 
            RowBox[{"countnnt", "[", 
             RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
          RowBox[{
           RowBox[{"CTable2", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1", ",", "temp", ",", "mmtpos"}], "]"}], 
            "]"}], "=", 
           RowBox[{
            RowBox[{"Smnc", "[", 
             RowBox[{"n", ",", "nt", ",", "h1", ",", "h2", ",", "hL"}], "]"}],
             "/", 
            RowBox[{"(", 
             RowBox[{"c", "-", 
              RowBox[{"cmnc", "[", 
               RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], ")"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{"Nlevel", "/", "n"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"countmmt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"countnnt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Nlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"Terms", " ", "of", " ", "the", " ", "forms", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "1"], 
              SubscriptBox[
               OverscriptBox["m", "~"], "1"]}], ",", 
             SubscriptBox["m", "1"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}], ",", "1"}]], " ", "and",
          " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "1"], 
              SubscriptBox[
               OverscriptBox["m", "~"], "1"]}], ",", 
             SubscriptBox["m", "1"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}], ",", "2"}]]}], "*)"}], 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{"n", " ", "nt"}]}], ";", 
          RowBox[{
           RowBox[{"countnnt", "[", 
            RowBox[{"[", "temp2", "]"}], "]"}], "++"}], ";", 
          RowBox[{"nntpos", "=", 
           RowBox[{
            RowBox[{"startmn", "[", 
             RowBox[{"[", "temp2", "]"}], "]"}], "+", 
            RowBox[{"countnnt", "[", 
             RowBox[{"[", "temp2", "]"}], "]"}]}]}], ";", 
          RowBox[{"countmmt", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"temp1", "=", 
              RowBox[{"m", " ", "mt"}]}], ";", 
             RowBox[{
              RowBox[{"countmmt", "[", 
               RowBox[{"[", "temp1", "]"}], "]"}], "++"}], ";", "\n", 
             RowBox[{"mmtpos", "=", 
              RowBox[{
               RowBox[{"startmn", "[", 
                RowBox[{"[", "temp1", "]"}], "]"}], "+", 
               RowBox[{"countmmt", "[", 
                RowBox[{"[", "temp1", "]"}], "]"}]}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", 
                RowBox[{"m", " ", "mt"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"CTable2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "temp1", ",", "mmtpos", ",", "temp2", ",", "nntpos"}], 
                   "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Rmnc", "[", 
                    RowBox[{
                    "m", ",", "mt", ",", "h1", ",", "h2", ",", "hL", ",", 
                    "hH"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"c", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], ")"}]}], 
                  " ", 
                  RowBox[{
                   RowBox[{"Smnc", "[", 
                    RowBox[{"n", ",", "nt", ",", 
                    RowBox[{"h1", "+", 
                    RowBox[{"m", " ", "mt"}]}], ",", "h2", ",", "hL"}], "]"}],
                    "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}], "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], ")"}]}]}]}],
                 ";", 
                RowBox[{
                 RowBox[{"CTable1", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "temp1", ",", "mmtpos", ",", "temp2", ",", "nntpos"}], 
                   "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Smnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h1", ",", "h2", ",", "hL"}],
                     "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"c", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], ")"}]}], 
                  " ", 
                  RowBox[{
                   RowBox[{"Rmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1", ",", 
                    RowBox[{"h2", "+", 
                    RowBox[{"n", " ", "nt"}]}], ",", "hL", ",", "hH"}], "]"}],
                    "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}], "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], ")"}]}]}]}],
                 ";"}], ",", "0"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"mt", ",", "1", ",", 
              RowBox[{"Mlevel", "/", "m"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{"Nlevel", "/", "n"}]}], "}"}]}], "]"}], ";", "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{"Terms", " ", "of", " ", "the", " ", "forms", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"M", ",", 
             SubscriptBox["m", "i"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", "1"}]], " ", "and",
          " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0"}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"N", ",", 
             SubscriptBox["n", "j"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "j"]}], ")"}], ",", "2"}]]}], "*)"}], 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"temp1", "=", 
               RowBox[{
                RowBox[{"Divisors", "[", "mimti", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
              RowBox[{"temp2", "=", 
               RowBox[{"mimti", "/", "temp1"}]}], ";", 
              RowBox[{"tempCminiR", "=", 
               RowBox[{"cmnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", 
                 RowBox[{"h1", "+", "MM", "-", "mimti"}]}], "]"}]}], ";", 
              "\n", 
              RowBox[{"tempRmn", "=", 
               RowBox[{"Rmnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", 
                 RowBox[{"h1", "+", "MM", "-", "mimti"}], ",", "h2", ",", 
                 "hL", ",", "hH"}], "]"}]}], ";", 
              RowBox[{
               RowBox[{"CTable1", "[", 
                RowBox[{"[", 
                 RowBox[{"MM", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "1", 
                  ",", "1"}], "]"}], "]"}], "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", "1", 
                    ",", "1"}], "]"}], "]"}], "tempRmn"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"mkmtk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti", "-", "mkmtk"}]}], 
                    "]"}], "-", "tempCminiR"}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"mkmtk", ",", "2", ",", 
                   RowBox[{"MM", "-", "mimti"}], ",", "2"}], "}"}]}], 
                "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", "1"}]}],
               "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mimti", ",", "2", ",", 
             RowBox[{"MM", "-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"MM", ",", "4", ",", "Mlevel", ",", "2"}], "}"}]}], "]"}], 
       ";", "\n", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"temp1", "=", 
               RowBox[{
                RowBox[{"Divisors", "[", "njntj", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
              RowBox[{"temp2", "=", 
               RowBox[{"njntj", "/", "temp1"}]}], ";", 
              RowBox[{"tempCminiS", "=", 
               RowBox[{"cmnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", 
                 RowBox[{"h2", "+", "NN", "-", "njntj"}]}], "]"}]}], ";", 
              "\n", 
              RowBox[{"tempSmn", "=", 
               RowBox[{"Smnc", "[", 
                RowBox[{"temp1", ",", "temp2", ",", "h1", ",", 
                 RowBox[{"h2", "+", "NN", "-", "njntj"}], ",", "hL"}], 
                "]"}]}], ";", 
              RowBox[{
               RowBox[{"CTable2", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1", ",", "NN", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                "]"}], "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "tempSmn"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"nkntk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj", "-", "nkntk"}]}], 
                    "]"}], "-", "tempCminiS"}], ")"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"nkntk", ",", "2", ",", 
                   RowBox[{"NN", "-", "njntj"}]}], "}"}]}], "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", "1"}]}],
               "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"njntj", ",", "2", ",", 
             RowBox[{"NN", "-", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"NN", ",", "4", ",", "Nlevel"}], "}"}]}], "]"}], ";", "\n", 
       "\n", 
       RowBox[{"(*", 
        RowBox[{"Terms", " ", "of", " ", "the", " ", "forms", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"M", ",", 
             SubscriptBox["m", "i"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["n", "1"], 
              SubscriptBox[
               OverscriptBox["n", "~"], "1"]}], ",", 
             SubscriptBox["n", "1"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "1"]}], ")"}]}]], " ", "and", " ", 
         SubscriptBox["C", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "1"], 
              SubscriptBox[
               OverscriptBox["m", "~"], "1"]}], ",", 
             SubscriptBox["m", "1"], ",", 
             SubscriptBox[
              OverscriptBox["m", "~"], "1"]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{"N", ",", 
             SubscriptBox["n", "j"], ",", 
             SubscriptBox[
              OverscriptBox["n", "~"], "j"]}], ")"}]}]]}], "*)"}], "\n", 
       RowBox[{"countnnt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Nlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "=", 
           RowBox[{"n", " ", "nt"}]}], ";", 
          RowBox[{
           RowBox[{"countnnt", "[", 
            RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", "\n", 
          RowBox[{"nntpos", "=", 
           RowBox[{
            RowBox[{"startmn", "[", 
             RowBox[{"[", "temp", "]"}], "]"}], "+", 
            RowBox[{"countnnt", "[", 
             RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"temp1", "=", 
                  RowBox[{
                   RowBox[{"Divisors", "[", "mimti", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
                 RowBox[{"temp2", "=", 
                  RowBox[{"mimti", "/", "temp1"}]}], ";", 
                 RowBox[{"tempCminiR", "=", 
                  RowBox[{"cmnc", "[", 
                   RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti"}]}], "]"}]}], ";", 
                 RowBox[{"tempRmn", "=", 
                  RowBox[{"Rmnc", "[", 
                   RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti"}], ",", 
                    RowBox[{"h2", "+", 
                    RowBox[{"n", " ", "nt"}]}], ",", "hL", ",", "hH"}], 
                   "]"}]}], ";", 
                 RowBox[{
                  RowBox[{"CTable1", "[", 
                   RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                  "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"mkmtk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti", "-", "mkmtk"}]}], 
                    "]"}], "-", "tempCminiR"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}], "-", 
                    "tempCminiR"}], ")"}]}]}], ")"}], "tempRmn"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"mkmtk", ",", "2", ",", 
                    RowBox[{"MM", "-", "mimti"}], ",", "2"}], "}"}]}], 
                   "]"}]}], ";", 
                 RowBox[{
                  RowBox[{"CTable2", "[", 
                   RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"n", " ", "nt"}], ",", "nntpos"}], "]"}], "]"}], 
                  "=", 
                  RowBox[{
                   RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "1", 
                    ",", "1"}], "]"}], "]"}], " ", 
                   RowBox[{
                    RowBox[{"Smnc", "[", 
                    RowBox[{"n", ",", "nt", ",", 
                    RowBox[{"h1", "+", "MM"}], ",", "h2", ",", "hL"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{"tempCminiR", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"n", ",", "nt", ",", "h2"}], "]"}]}], 
                    ")"}]}]}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                   "1"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"mimti", ",", "2", ",", 
                RowBox[{"MM", "-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"MM", ",", "4", ",", "Mlevel", ",", "2"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{"Nlevel", "/", "n"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"countmmt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", "Mlevel"}], "]"}]}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"m", " ", "mt"}], "]"}], ",", 
           RowBox[{
            RowBox[{"temp", "=", 
             RowBox[{"m", " ", "mt"}]}], ";", 
            RowBox[{
             RowBox[{"countmmt", "[", 
              RowBox[{"[", "temp", "]"}], "]"}], "++"}], ";", "\n", 
            RowBox[{"mmtpos", "=", 
             RowBox[{
              RowBox[{"startmn", "[", 
               RowBox[{"[", "temp", "]"}], "]"}], "+", 
              RowBox[{"countmmt", "[", 
               RowBox[{"[", "temp", "]"}], "]"}]}]}], ";", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"temp1", "=", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "njntj", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
                   RowBox[{"temp2", "=", 
                    RowBox[{"njntj", "/", "temp1"}]}], ";", 
                   RowBox[{"tempCminiS", "=", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj"}]}], "]"}]}], ";", 
                   RowBox[{"tempSmn", "=", 
                    RowBox[{"Smnc", "[", 
                    RowBox[{"temp1", ",", "temp2", ",", 
                    RowBox[{"h1", "+", 
                    RowBox[{"m", " ", "mt"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj"}], ",", "hL"}], 
                    "]"}]}], ";", 
                   RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", "NN", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "=", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"nkntk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj", "-", "nkntk"}]}], 
                    "]"}], "-", "tempCminiS"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}], "-", 
                    "tempCminiS"}], ")"}]}]}], ")"}], "tempSmn"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nkntk", ",", "2", ",", 
                    RowBox[{"NN", "-", "njntj"}]}], "}"}]}], "]"}]}], ";", 
                   RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"m", " ", "mt"}], ",", "mmtpos", ",", "NN", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "=", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "NN", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], " ", 
                    RowBox[{
                    RowBox[{"Rmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1", ",", 
                    RowBox[{"h2", "+", "NN"}], ",", "hL", ",", "hH"}], "]"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{"tempCminiS", "-", 
                    RowBox[{"cmnc", "[", 
                    RowBox[{"m", ",", "mt", ",", "h1"}], "]"}]}], 
                    ")"}]}]}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"njntj", ",", "2", ",", 
                  RowBox[{"NN", "-", "2"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"NN", ",", "4", ",", "Nlevel"}], "}"}]}], "]"}]}], ",",
            "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mt", ",", "1", ",", 
           RowBox[{"Mlevel", "/", "m"}]}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{"General", " ", 
         RowBox[{"terms", ":", " ", 
          SubscriptBox["C", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", ",", 
              SubscriptBox["m", "i"], ",", 
              SubscriptBox[
               OverscriptBox["m", "~"], "i"]}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"N", ",", 
              SubscriptBox["n", "j"], ",", 
              SubscriptBox[
               OverscriptBox["n", "~"], "j"]}], ")"}]}]]}]}], "*)"}], "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"temp1", "=", 
                RowBox[{
                 RowBox[{"Divisors", "[", "mimti", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
               RowBox[{"temp2", "=", 
                RowBox[{"mimti", "/", "temp1"}]}], ";", "\n", 
               RowBox[{"temp3", "=", 
                RowBox[{
                 RowBox[{"Divisors", "[", "njntj", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
               RowBox[{"temp4", "=", 
                RowBox[{"njntj", "/", "temp3"}]}], ";", "\n", 
               RowBox[{"tempCminiR", "=", 
                RowBox[{"cmnc", "[", 
                 RowBox[{"temp1", ",", "temp2", ",", 
                  RowBox[{"h1", "+", "MM", "-", "mimti"}]}], "]"}]}], ";", 
               "\n", 
               RowBox[{"tempRmn", "=", 
                RowBox[{"Rmnc", "[", 
                 RowBox[{"temp1", ",", "temp2", ",", 
                  RowBox[{"h1", "+", "MM", "-", "mimti"}], ",", 
                  RowBox[{"h2", "+", "NN"}], ",", "hL", ",", "hH"}], "]"}]}], 
               ";", 
               RowBox[{"tempCminiS", "=", 
                RowBox[{"cmnc", "[", 
                 RowBox[{"temp3", ",", "temp4", ",", 
                  RowBox[{"h2", "+", "NN", "-", "njntj"}]}], "]"}]}], ";", 
               RowBox[{"tempSmn", "=", 
                RowBox[{"Smnc", "[", 
                 RowBox[{"temp3", ",", "temp4", ",", 
                  RowBox[{"h1", "+", "MM"}], ",", 
                  RowBox[{"h2", "+", "NN", "-", "njntj"}], ",", "hL"}], 
                 "]"}]}], ";", "\n", 
               RowBox[{"deltaSR", "=", 
                RowBox[{"tempCminiS", "-", "tempCminiR"}]}], ";", 
               RowBox[{
                RowBox[{"CTable2", "[", 
                 RowBox[{"[", 
                  RowBox[{"MM", ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "NN",
                    ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                 "]"}], "=", 
                RowBox[{"tempSmn", " ", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"nkntk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h2", "+", "NN", "-", "njntj", "-", "nkntk"}]}], 
                    "]"}], "-", "tempCminiS"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{"MM", ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", 
                    RowBox[{"NN", "-", "njntj"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "nkntk", "]"}], "]"}], "+", "k"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"-", "deltaSR"}]}]}], ")"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "nkntk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"nkntk", ",", "2", ",", 
                    RowBox[{"NN", "-", "njntj"}]}], "}"}]}], "]"}]}]}], ";", 
               RowBox[{
                RowBox[{"CTable1", "[", 
                 RowBox[{"[", 
                  RowBox[{"MM", ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "NN",
                    ",", 
                   RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                 "]"}], "=", 
                RowBox[{"tempRmn", " ", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CTable1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", "NN",
                     ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cmnc", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"mkmtk", "/", 
                    RowBox[{
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"h1", "+", "MM", "-", "mimti", "-", "mkmtk"}]}], 
                    "]"}], "-", "tempCminiR"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"CTable2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"MM", "-", "mimti"}], ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "mkmtk", "]"}], "]"}], "+", "k"}], ",", "NN",
                     ",", 
                    RowBox[{
                    RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                    "]"}], "/", "deltaSR"}]}], ")"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Divisors", "[", "mkmtk", "]"}], "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"mkmtk", ",", "2", ",", 
                    RowBox[{"MM", "-", "mimti"}], ",", "2"}], "}"}]}], 
                  "]"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                 "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"mimti", ",", "2", ",", 
              RowBox[{"MM", "-", "2"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"njntj", ",", "2", ",", 
              RowBox[{"NN", "-", "2"}]}], "}"}]}], "]"}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"MM", ",", "4", ",", "Mlevel", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"NN", ",", "4", ",", "Nlevel"}], "}"}]}], "]"}], ";", "\n", 
       
       RowBox[{"coe", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Mlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "Nlevel"}], "}"}]}], "]"}]}], ";", 
       "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coe", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "1"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"CTable1", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", 
                 RowBox[{
                  RowBox[{"startmn", "[", 
                   RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "1", 
                 ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"mimti", ",", "2", ",", "m", ",", "2"}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel"}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coe", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "n"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"CTable2", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "n", ",", 
                 RowBox[{
                  RowBox[{"startmn", "[", 
                   RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"njntj", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}]}], "]"}], ";", "\n", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"coe", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"CTable1", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "n", 
                  ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                "]"}], "+", 
               RowBox[{"CTable2", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "mimti", "]"}], "]"}], "+", "i"}], ",", "n", 
                  ",", 
                  RowBox[{
                   RowBox[{"startmn", "[", 
                    RowBox[{"[", "njntj", "]"}], "]"}], "+", "j"}]}], "]"}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "mimti", "]"}], "]"}], "-", 
                 "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Divisors", "[", "njntj", "]"}], "]"}], "-", 
                 "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"mimti", ",", "2", ",", "m", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"njntj", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "Mlevel", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "Nlevel"}], "}"}]}], "]"}]}]}], "]"}]}],
    ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "1"}], "]"}], "]"}], " ", "and", " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "n"}], "]"}], "]"}], " ", "are", " ", "coefficients",
      " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "0"}], "]"}], " ", "and", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "n"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "since", " ", "the", " ", "table", " ", "index", " ", "starts", " ", 
       "from", " ", "1", " ", "in", " ", "Mathematica"}], ")"}], " ", "and", 
     " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "n"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[GreaterEqual]", "2"}], ",", 
       RowBox[{"n", "\[GreaterEqual]", "2"}]}], ")"}], " ", "are", " ", 
     "coefficients", " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}], ")"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"skm", "[", 
     RowBox[{"k_", ",", "m_", ",", "h1_", ",", "h2_", ",", "h3_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"k", "!"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "p"}], ")"}], "!"}]}], ")"}]}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "h3"}], "+", "m", "-", "p"}], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"m", "-", "p", "+", "1"}], ",", "p"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h3", "+", "h2", "-", "h1"}], ",", 
         RowBox[{"m", "-", "p"}]}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"h1", "+", "h2", "-", "h3", "+", "p", "-", "m"}], ",", 
         RowBox[{"k", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"k", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Up", " ", "to", " ", "this", " ", "point"}], ",", " ", 
    RowBox[{
    "the", " ", "code", " ", "is", " ", "exactly", " ", "the", " ", "same", 
     " ", "as", " ", "that", " ", "of", " ", 
     RowBox[{
      ButtonBox[
       RowBox[{"arxiv", ":", "1810.02436"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/abs/1810.02436"], None},
       ButtonNote->"https://arxiv.org/abs/1810.02436"], "."}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rhoijk", "[", 
     RowBox[{"k_", ",", "m_", ",", "h1_", ",", "h2_", ",", "h3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"h1", "+", "k", "-", "h2", "-", "m", "+", "1", "-", "h3"}], 
       ",", "m"}], "]"}], 
     RowBox[{"skm", "[", 
      RowBox[{"k", ",", "0", ",", "h1", ",", "h2", ",", "h3"}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "GmnHoloForFull", " ", "is", " ", "the", " ", "global", " ", "block"}], 
    ",", " ", 
    RowBox[{"which", " ", "will", " ", "compute", " ", 
     SubscriptBox["G", 
      RowBox[{"m", ",", "n"}]], " ", "up", " ", "to", " ", 
     SuperscriptBox["x0", "MM"], 
     RowBox[{
      SuperscriptBox["x0Inv", "NN"], ".", " ", "x0Inv"}], " ", "is", " ", 
     SubscriptBox[
      OverscriptBox["x", "~"], "0"], " ", "in", " ", "section", " ", "4", " ",
      "of", " ", "the", " ", "current", " ", "paper"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GmnHoloForFull", "[", 
    RowBox[{
    "m_", ",", "n_", ",", "MM_", ",", "NN_", ",", "hL_", ",", "myh_"}], "]"}],
    ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", "x0", ")"}], "m"], " ", 
    SuperscriptBox[
     RowBox[{"(", "x0Inv", ")"}], "n"], " ", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "x0", ")"}], "m1"], " ", 
         SuperscriptBox[
          RowBox[{"(", "x0Inv", ")"}], "m2"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"myh", "+", "m"}], ",", "m1"}], "]"}], 
         RowBox[{"rhoijk", "[", 
          RowBox[{"m1", ",", "m2", ",", 
           RowBox[{"myh", "+", "m"}], ",", 
           RowBox[{"hL", "+", "n"}], ",", "hL"}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{"myL1mL1n", "[", 
          RowBox[{"m", ",", "n", ",", "m1", ",", "m2", ",", "hL"}], "]"}], 
         "*)"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m1", "!"}], " ", 
         RowBox[{"m2", "!"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "myh"}], "+", 
            RowBox[{"2", "m"}]}], ",", "m1"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "hL"}], "+", 
            RowBox[{"2", " ", "n"}]}], ",", "m2"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "0", ",", 
        RowBox[{"MM", "-", "m"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "0", ",", 
        RowBox[{"NN", "-", "n"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"numPrecision", "=", "500"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$MinPrecision", "=", "numPrecision"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"myhPrecision", "=", "150"}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "myh", " ", "is", " ", "the", " ", "intermediate", " ", "state", " ", 
     "dimension"}], ",", " ", 
    RowBox[{"set", " ", "it", " ", "to", " ", "like", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "100"}]], " ", "for", " ", "the", " ", "vacuum", " ", 
     "block"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bulkVFullFac", "[", 
     RowBox[{
     "myhL_", ",", "myhH_", ",", "myc_", ",", "orderm_", ",", "ordern_"}], 
     "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"holo", ",", "zzbCoe", ",", "fullExactxHalf", ",", 
        RowBox[{"myh", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "myhPrecision"}]]}], ",", 
        RowBox[{"mmlevel", "=", "orderm"}], ",", 
        RowBox[{"nnlevel", "=", "ordern"}], ",", "Vholo", ",", "xnCoe", ",", 
        "xnCoeb", ",", "fullExact"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"bulkV", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{"myhH", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myhL", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myh", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myhL", ",", "numPrecision"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"myc", ",", "numPrecision"}], "]"}], ",", "mmlevel", ",", 
         "nnlevel"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Vholo", " ", "computes", " ", 
         SubscriptBox["V", "holo"], " ", "of", " ", "equation", " ", "4.8", 
         " ", "of", " ", "the", " ", "current", " ", 
         RowBox[{"paper", "."}]}], "*)"}], "\n", 
       RowBox[{"Vholo", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"GmnHoloForFull", "[", 
               RowBox[{
               "0", ",", "0", ",", "mmlevel", ",", "nnlevel", ",", "myhL", 
                ",", "myh"}], "]"}], "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coe", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", ",", "1"}], "]"}], "]"}], 
                 RowBox[{"GmnHoloForFull", "[", 
                  RowBox[{
                  "m", ",", "0", ",", "mmlevel", ",", "nnlevel", ",", "myhL", 
                   ",", "myh"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "2", ",", "mmlevel", ",", "2"}], "}"}]}], 
               "]"}], "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coe", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "n"}], "]"}], "]"}], 
                 RowBox[{"GmnHoloForFull", "[", 
                  RowBox[{
                  "0", ",", "n", ",", "mmlevel", ",", "nnlevel", ",", "myhL", 
                   ",", "myh"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "2", ",", "nnlevel"}], "}"}]}], "]"}], "+",
               " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coe", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", ",", "n"}], "]"}], "]"}], 
                 RowBox[{"GmnHoloForFull", "[", 
                  RowBox[{
                  "m", ",", "n", ",", "mmlevel", ",", "nnlevel", ",", "myhL", 
                   ",", "myh"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "2", ",", "mmlevel", ",", "2"}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "2", ",", "nnlevel"}], "}"}]}], "]"}]}], 
             ")"}], "//", "N"}], "//", "Chop"}], "//", "Rationalize"}], "//", 
         "Simplify"}]}], ";", "\n", 
       RowBox[{"xnCoe", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"Vholo", ",", 
            RowBox[{"{", 
             RowBox[{"x0Inv", ",", "0", ",", "nnlevel"}], "}"}]}], "]"}], "//",
           "Normal"}], "//", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"#", ",", "x0Inv"}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"xnCoeb", "=", 
        RowBox[{"xnCoe", "/.", 
         RowBox[{"{", 
          RowBox[{"x0", "\[Rule]", "x0b"}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"fullExactx", " ", "computes", " ", 
          SubscriptBox["V", "0"], " ", "of", " ", "equation", " ", "4.9", " ",
           "of", " ", "the", " ", 
          RowBox[{"paper", ".", " ", "Here"}], " ", "x0Inv"}], "=", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["x", "~"], "0"], "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SubscriptBox["x", "0"]], " ", "and", " ", "Dx0"}], "=", 
           RowBox[{
            SubscriptBox["\[CapitalDelta]x", "0"], " ", "and", " ", 
            "similarly", " ", "for", " ", "antiholomorphic", " ", "x0Invb", 
            " ", "and", " ", 
            RowBox[{"Dx0b", "."}]}]}]}]}], "*)"}], "\n", 
       RowBox[{"fullExact", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"xnCoe", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], 
           SuperscriptBox["x0Inv", "i"], 
           RowBox[{"xnCoeb", "[", 
            RowBox[{"[", 
             RowBox[{"j", "+", "1"}], "]"}], "]"}], 
           SuperscriptBox["x0Invb", "j"], "  ", 
           SuperscriptBox["Dx0", "i"], 
           SuperscriptBox["Dx0b", "j"], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "myhL"}], ",", "i"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "myhL"}], ",", "j"}], "]"}], 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"-", "i"}], ",", 
             RowBox[{"-", "j"}], ",", 
             RowBox[{"2", "myhL"}], ",", 
             FractionBox[
              RowBox[{"-", "u2"}], 
              RowBox[{" ", 
               RowBox[{"Dx0", " ", "Dx0b"}]}]]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "nnlevel"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "nnlevel"}], "}"}]}], "]"}]}]}]}], 
     "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "1"}], "]"}], "]"}], " ", "and", " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "n"}], "]"}], "]"}], " ", "are", " ", "coefficients",
      " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "0"}], "]"}], " ", "and", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "n"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "since", " ", "the", " ", "table", " ", "index", " ", "starts", " ", 
       "from", " ", "1", " ", "in", " ", "Mathematica"}], ")"}], " ", "and", 
     " ", 
     RowBox[{"coe", "[", 
      RowBox[{"[", 
       RowBox[{"m", ",", "n"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[GreaterEqual]", "2"}], ",", 
       RowBox[{"n", "\[GreaterEqual]", "2"}]}], ")"}], " ", "are", " ", 
     "coefficients", " ", "of", " ", 
     RowBox[{"G", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}], ")"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VBulkVacuum", "[", 
    RowBox[{
    "myhL_", ",", "myhH_", ",", "myc_", ",", "orderm_", ",", "ordern_"}], 
    "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bulkVFullFac", "[", 
      RowBox[{"myhL", ",", "myhH", ",", "myc", ",", "orderm", ",", "ordern"}],
       "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"coe", "//", "N"}], "//", "Chop"}], "//", "Rationalize"}], "//",
       "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"myhL", ",", "myhH", ",", "myc"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.747133300130546*^9, 3.747133326070957*^9}, {
   3.747133402116398*^9, 3.747133437985755*^9}, 3.747133485384131*^9, {
   3.747133592703987*^9, 3.7471335936068907`*^9}, {3.747135050768395*^9, 
   3.747135089852737*^9}, {3.747135120883189*^9, 3.747135125056324*^9}, {
   3.747135329313648*^9, 3.747135350132462*^9}, {3.747135396117958*^9, 
   3.747135401626898*^9}, 3.74713555031314*^9, {3.7471475410035353`*^9, 
   3.747147542829047*^9}, {3.7471475966369877`*^9, 3.74714764702394*^9}, {
   3.7471533136427307`*^9, 3.747153391237604*^9}, {3.74715344135045*^9, 
   3.747153458396983*^9}, {3.747306905317884*^9, 3.747306974644565*^9}, {
   3.747307021016282*^9, 3.747307032320025*^9}, {3.7473071999024067`*^9, 
   3.7473072046309834`*^9}, {3.747307245279091*^9, 3.747307374645349*^9}, {
   3.7473074161028843`*^9, 3.7473076686665583`*^9}, 3.747307713863151*^9, {
   3.747307764078507*^9, 3.7473077872251387`*^9}, {3.747308139424238*^9, 
   3.747308179478301*^9}, {3.747308244007969*^9, 3.747308408620611*^9}, 
   3.7473112382760773`*^9, {3.747342650955955*^9, 3.7473426674982033`*^9}, {
   3.74734289881583*^9, 3.747343131495283*^9}, {3.747343912341194*^9, 
   3.747343915131733*^9}, {3.747343948413932*^9, 3.747343987043845*^9}, {
   3.747344101414832*^9, 3.7473441029954023`*^9}, {3.747654473390628*^9, 
   3.7476544807219267`*^9}, {3.762181822310442*^9, 3.762181862504669*^9}, {
   3.762181909661611*^9, 3.762181914339662*^9}, {3.7621822643291492`*^9, 
   3.762182304194584*^9}, {3.7621841070885553`*^9, 3.762184116909947*^9}, {
   3.7621842102186832`*^9, 3.762184228873713*^9}, {3.762184456607006*^9, 
   3.7621844732851458`*^9}, {3.7621854604476957`*^9, 3.762185658619267*^9}, 
   3.762185692839055*^9, {3.76228728604727*^9, 3.762287305582081*^9}, {
   3.76228735725671*^9, 3.762287433048571*^9}, {3.762287473229615*^9, 
   3.7622874913624277`*^9}, 3.7622880028987923`*^9, {3.7622888879535723`*^9, 
   3.7622888901519814`*^9}, {3.762289587690791*^9, 3.76228960020725*^9}, {
   3.762289854079414*^9, 3.762289857493044*^9}, {3.762290057162381*^9, 
   3.762290075346129*^9}, {3.762295099811244*^9, 3.762295171525374*^9}, {
   3.76229521461596*^9, 3.762295243537551*^9}, {3.762295342988229*^9, 
   3.76229541246972*^9}, {3.762295505942531*^9, 3.762295510120905*^9}, {
   3.762295581849153*^9, 3.762295585008575*^9}, {3.762296346937554*^9, 
   3.762296368226075*^9}, {3.7622964959057903`*^9, 3.7622964962644444`*^9}, 
   3.7623419277641563`*^9, {3.762342307370781*^9, 3.76234231429993*^9}, {
   3.7623425997963133`*^9, 3.762342616601556*^9}, {3.762342958798923*^9, 
   3.762343130264792*^9}, {3.762343201915845*^9, 3.762343208233446*^9}, {
   3.762343250094042*^9, 3.7623432677268867`*^9}, {3.762343373210959*^9, 
   3.7623433850398817`*^9}, {3.762343448943384*^9, 3.7623434504719143`*^9}, 
   3.762343567389209*^9, {3.762343605979806*^9, 3.762343615360091*^9}, {
   3.7623438090724087`*^9, 3.762343830556931*^9}, {3.7623442766574593`*^9, 
   3.7623442966437187`*^9}, {3.7624650581780643`*^9, 3.7624651097226133`*^9}, 
   3.762466356242752*^9, {3.762466621578128*^9, 3.762466623284395*^9}, {
   3.762467039886771*^9, 3.762467048202879*^9}, {3.762467082566663*^9, 
   3.762467089494995*^9}, {3.762467208198146*^9, 3.762467212300129*^9}, 
   3.762476148231546*^9, {3.762476237049384*^9, 3.762476237194994*^9}, {
   3.7624762771976023`*^9, 3.762476279685158*^9}, {3.7625130731257257`*^9, 
   3.762513101600751*^9}, {3.762513627625416*^9, 3.7625136291531963`*^9}, {
   3.76251367854766*^9, 3.76251367955499*^9}, 3.762517345151519*^9, {
   3.762517377477578*^9, 3.76251738069377*^9}, {3.762517424915234*^9, 
   3.7625174483659363`*^9}, {3.762517838090534*^9, 3.762517843357336*^9}, {
   3.762527320064207*^9, 3.762527357465005*^9}, {3.7625280637677402`*^9, 
   3.762528185840933*^9}, {3.7625282601990623`*^9, 3.762528261928035*^9}, {
   3.7625284364260473`*^9, 3.762528447989832*^9}, 3.7625285049238462`*^9, 
   3.762528671087616*^9, {3.762529427698236*^9, 3.7625294283212433`*^9}, {
   3.762529593522616*^9, 3.76252965113509*^9}, {3.762529706244585*^9, 
   3.762529707229216*^9}, {3.76252975199527*^9, 3.762529758637179*^9}, {
   3.762530065097055*^9, 3.762530098491744*^9}, {3.7625301592815123`*^9, 
   3.7625301851712093`*^9}, {3.7625388606641808`*^9, 3.762538904481688*^9}, {
   3.762538959695348*^9, 3.7625390302112226`*^9}, {3.7625391085306873`*^9, 
   3.7625391252344217`*^9}, {3.7625464598841877`*^9, 
   3.7625464813172894`*^9}, {3.762546664283372*^9, 3.76254666497705*^9}, {
   3.7626170159234543`*^9, 3.7626170510988607`*^9}, {3.762617212433999*^9, 
   3.7626172825759706`*^9}, {3.762617325744705*^9, 3.762617331866884*^9}, {
   3.762617432696588*^9, 3.762617445336796*^9}, {3.762617494419301*^9, 
   3.7626174946528254`*^9}, 3.762617783471609*^9, 3.762617815576029*^9, {
   3.7626183717116833`*^9, 3.7626184022812243`*^9}, {3.762618432848064*^9, 
   3.76261843800114*^9}, {3.762618835048765*^9, 3.762618840200426*^9}, {
   3.762619104309108*^9, 3.7626191231772223`*^9}, {3.762621806882215*^9, 
   3.7626218609299088`*^9}, {3.762622678297431*^9, 3.762622732017737*^9}, {
   3.762624758028268*^9, 3.7626247647008753`*^9}, {3.7626247983331013`*^9, 
   3.762624843743606*^9}, {3.7626249398875513`*^9, 3.762624942139647*^9}, {
   3.762627299844194*^9, 3.762627335900601*^9}, {3.762627395853663*^9, 
   3.7626273987169933`*^9}, {3.7626348862228327`*^9, 3.762634886637092*^9}, {
   3.762725193179405*^9, 3.76272519347906*^9}, {3.763064026009254*^9, 
   3.763064028307715*^9}, {3.7630685394027643`*^9, 3.7630685700076723`*^9}, {
   3.764893978585342*^9, 3.764894132894732*^9}, {3.764894164318288*^9, 
   3.7648941723206453`*^9}, {3.764894405796337*^9, 3.764894407843307*^9}, {
   3.764894876854196*^9, 3.764894881019959*^9}, {3.7651431319607162`*^9, 
   3.7651431323175383`*^9}, {3.765143616781994*^9, 3.765143649056204*^9}, {
   3.765143719141304*^9, 3.7651438314588013`*^9}, {3.765145765120824*^9, 
   3.765145778079055*^9}, {3.765145824780566*^9, 3.765145967378192*^9}, {
   3.7651460846628227`*^9, 3.765146091339335*^9}, {3.765146124653737*^9, 
   3.765146144753175*^9}, {3.765147920401402*^9, 3.765147966651424*^9}, 
   3.765148049461913*^9, {3.765148106348681*^9, 3.765148324839717*^9}, 
   3.765148628389969*^9, {3.7651996644981003`*^9, 3.7651998120061083`*^9}, {
   3.765199926947719*^9, 3.76519992744844*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c39d3dce-a86b-49fa-8cc8-e36eebeed939"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"To", " ", "use", " ", "the", " ", "above", " ", "cqode"}], ",", 
    " ", 
    RowBox[{"run", " ", "the", " ", "code"}], ",", " ", 
    RowBox[{"then", " ", "run", " ", 
     RowBox[{"VBulkVacuum", "[", 
      RowBox[{"hL", ",", "hH", ",", "c", ",", "orderm", ",", "ordern"}], 
      "]"}]}], ",", " ", 
    RowBox[{
    "which", " ", "will", " ", "give", " ", "a", " ", "list", " ", "of", " ", 
     "three", " ", 
     RowBox[{"objects", ":", " ", 
      RowBox[{
       RowBox[{"the", " ", "first", " ", "is", " ", "the", " ", "bulk"}], "-", 
       RowBox[{"boundary", " ", "vacuum", " ", "block", " ", 
        RowBox[{"(", 
         RowBox[{
         "normalized", " ", "to", " ", "start", " ", "with", " ", "1"}], 
         ")"}]}]}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "second", " ", "is", " ", "the", " ", "coeffciients", " ", 
     "of", " ", "the", " ", "global", " ", "blocks", " ", "from", " ", "the", 
     " ", "recursion"}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "last", " ", "is", " ", "the", " ", "values", " ",
      "of", " ", 
     SubscriptBox["h", "L"]}], ",", 
    RowBox[{
     SubscriptBox["h", "H"], " ", "and", " ", 
     RowBox[{"c", "."}], "*"}], ",", " ", 
    RowBox[{
    "Here", " ", "\"\<orderm\>\"", " ", "and", " ", "\"\<ordern\>\"", " ", 
     "are", " ", "the", " ", "descendant", " ", "level", " ", "of", " ", 
     "the", " ", "intermediate", " ", "projection", " ", "operator", " ", 
     "and", " ", "\[Phi]", " ", "wanted", " ", "to", " ", "be", " ", 
     RowBox[{"computed", "."}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.747341830056841*^9, 3.747341835889619*^9}, 
   3.762620290479607*^9, {3.765143857272359*^9, 3.76514386230625*^9}, {
   3.7651439176130333`*^9, 
   3.765143986152657*^9}},ExpressionUUID->"a4f164b9-3ba1-4cb6-9f3f-\
06bb9fc7e78d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VBulkVacuum", "[", 
      RowBox[{"hL", ",", "hH", ",", "c", ",", "2", ",", "2"}], "]"}], "//", 
     "PowerExpand"}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "hL"}], "]"}], "&"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.765145708732953*^9, 3.7651457541153717`*^9}, 
   3.765145989848897*^9, {3.76514609771632*^9, 3.765146119157242*^9}, {
   3.765146150724419*^9, 3.7651461705995207`*^9}, {3.7651479153584957`*^9, 
   3.765147964846314*^9}, 3.76514800146352*^9, {3.765148059883507*^9, 
   3.765148086570767*^9}, 3.7651481446923733`*^9, {3.765148375352953*^9, 
   3.765148387933099*^9}, {3.765148430841106*^9, 3.765148440292016*^9}, {
   3.765148484842951*^9, 3.765148485266848*^9}, {3.765148648734323*^9, 
   3.765148707389367*^9}, {3.7651487390022573`*^9, 3.765148739199109*^9}, {
   3.7651999150752277`*^9, 3.765199934939509*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"3169beb1-9f64-4dc7-bd6d-1e321120fa9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "hL", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "+", 
    RowBox[{
     SuperscriptBox["Dx0b", "2"], " ", "hL", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
     SuperscriptBox["x0Invb", "2"]}], "+", 
    RowBox[{"hL", " ", 
     SuperscriptBox["u2", "2"], " ", 
     SuperscriptBox["x0Inv", "2"], " ", 
     SuperscriptBox["x0Invb", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["hL", "2"], " ", 
     SuperscriptBox["u2", "2"], " ", 
     SuperscriptBox["x0Inv", "2"], " ", 
     SuperscriptBox["x0Invb", "2"]}], "+", 
    RowBox[{"2", " ", "Dx0b", " ", "hL", " ", "x0Invb", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "hL"}]}], ")"}], " ", "u2", " ", "x0Inv", " ", 
        "x0Invb"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Dx0", "2"], " ", "hL", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
     SuperscriptBox["x0Inv", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "Dx0b", " ", "hL", " ", "x0Invb"}], "+", 
       RowBox[{
        SuperscriptBox["Dx0b", "2"], " ", "hL", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
        SuperscriptBox["x0Invb", "2"]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "Dx0", " ", "hL", " ", "x0Inv", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "hL"}]}], ")"}], " ", "u2", " ", "x0Inv", " ", 
        "x0Invb"}], "+", 
       RowBox[{
        SuperscriptBox["Dx0b", "2"], " ", "hL", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
        SuperscriptBox["x0Invb", "2"]}], "+", 
       RowBox[{"Dx0b", " ", "x0Invb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u2", " ", "x0Inv", " ", "x0Invb"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["hL", "2"], " ", "u2", " ", "x0Inv", " ", 
           "x0Invb"}], "+", 
          RowBox[{"hL", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["c", "2"]], 
     RowBox[{"4", " ", 
      SuperscriptBox["hH", "2"], " ", "hL", " ", 
      SuperscriptBox["x0", "2"], " ", 
      SuperscriptBox["x0b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["Dx0", "2"], " ", 
         SuperscriptBox["Dx0b", "2"], " ", 
         SuperscriptBox["hL", "5"], " ", 
         SuperscriptBox["x0Inv", "2"], " ", 
         SuperscriptBox["x0Invb", "2"]}], "+", 
        RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "Dx0b", " ", "x0Invb"}], "+", 
           RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "+", 
           RowBox[{"Dx0", " ", "x0Inv", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", "Dx0b", " ", "x0Invb"}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{"4", " ", "Dx0", " ", "Dx0b", " ", 
         SuperscriptBox["hL", "4"], " ", "x0Inv", " ", "x0Invb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Dx0b", "+", 
              RowBox[{"2", " ", "u2", " ", "x0Inv"}]}], ")"}], " ", 
            "x0Invb"}], "+", 
           RowBox[{"Dx0", " ", 
            RowBox[{"(", 
             RowBox[{"x0Inv", "+", 
              RowBox[{"3", " ", "Dx0b", " ", "x0Inv", " ", "x0Invb"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"hL", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["Dx0b", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "+", 
           RowBox[{"2", " ", "Dx0b", " ", "x0Invb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"u2", " ", "x0Inv", " ", "x0Invb"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], ")"}], 
            "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Dx0", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "Dx0b", " ", "x0Invb"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["Dx0b", "2"], " ", 
               SuperscriptBox["x0Invb", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Dx0", " ", "x0Inv", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"u2", " ", "x0Inv", " ", "x0Invb"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Dx0b", "2"], " ", 
               SuperscriptBox["x0Invb", "2"]}], "+", 
              RowBox[{"2", " ", "Dx0b", " ", "x0Invb", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"6", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["hL", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"Dx0b", "+", 
               RowBox[{"u2", " ", "x0Inv"}]}], ")"}]}], " ", "x0Invb", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "Dx0b", " ", "x0Invb"}], "+", 
              RowBox[{"7", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Dx0", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "Dx0b", " ", "x0Invb"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["Dx0b", "2"], " ", 
               SuperscriptBox["x0Invb", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "Dx0", " ", "x0Inv", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "+", 
              RowBox[{
               SuperscriptBox["Dx0b", "2"], " ", 
               SuperscriptBox["x0Invb", "2"]}], "+", 
              RowBox[{"Dx0b", " ", "x0Invb", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"u2", " ", "x0Inv", " ", "x0Invb"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["hL", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Dx0b", "+", 
               RowBox[{"u2", " ", "x0Inv"}]}], ")"}], "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["Dx0", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"10", " ", "Dx0b", " ", "x0Invb"}], "+", 
              RowBox[{
               SuperscriptBox["Dx0b", "2"], " ", 
               SuperscriptBox["x0Invb", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Dx0", " ", "x0Inv", " ", "x0Invb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "u2", " ", "x0Inv"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["Dx0b", "2"], " ", "x0Invb"}], "+", 
              RowBox[{"2", " ", "Dx0b", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"2", " ", "hH", " ", "hL", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x0b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "-", 
           RowBox[{"2", " ", "hL", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], 
           "+", 
           RowBox[{
            SuperscriptBox["Dx0b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "hL"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
            SuperscriptBox["x0Invb", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u2", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "-", 
           RowBox[{"3", " ", "hL", " ", 
            SuperscriptBox["u2", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["u2", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "+", 
           RowBox[{"2", " ", "Dx0b", " ", "x0Invb", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "hL", "-", 
              RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "-", 
              RowBox[{
              "3", " ", "hL", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["hL", "2"], " ", "u2", " ", "x0Inv", " ", 
               "x0Invb"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Dx0", "2"], " ", "hL", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "Dx0b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "hL"}], ")"}], " ", "x0Invb"}], "+", 
              RowBox[{
               SuperscriptBox["Dx0b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", 
                 RowBox[{"3", " ", "hL"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
               SuperscriptBox["x0Invb", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "Dx0", " ", "x0Inv", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "Dx0b", " ", 
               SuperscriptBox["hL", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"Dx0b", "+", 
                 RowBox[{"2", " ", "u2", " ", "x0Inv"}]}], ")"}], " ", 
               SuperscriptBox["x0Invb", "2"]}], "+", 
              RowBox[{"u2", " ", "x0Inv", " ", "x0Invb", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "Dx0b", " ", "x0Invb"}]}], ")"}]}], "+", 
              RowBox[{"hL", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"u2", " ", "x0Inv", " ", "x0Invb"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Dx0b", "2"], " ", 
                  SuperscriptBox["x0Invb", "2"]}], "+", 
                 RowBox[{"Dx0b", " ", "x0Invb", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"7", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["hL", "2"], " ", "x0Invb", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "u2", " ", "x0Inv"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["Dx0b", "2"], " ", "x0Invb"}], "+", 
                 RowBox[{"Dx0b", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["x0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "-", 
           RowBox[{"2", " ", "hL", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], 
           "+", 
           RowBox[{
            SuperscriptBox["Dx0b", "2"], " ", "hL", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
            SuperscriptBox["x0Invb", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u2", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "-", 
           RowBox[{"3", " ", "hL", " ", 
            SuperscriptBox["u2", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["u2", "2"], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            SuperscriptBox["x0Invb", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["Dx0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "hL"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
            SuperscriptBox["x0Inv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "Dx0b", " ", "hL", " ", "x0Invb"}], "+", 
              RowBox[{
               SuperscriptBox["Dx0b", "2"], " ", "hL", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "hL"}]}], ")"}], " ", 
               SuperscriptBox["x0Invb", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "Dx0b", " ", "x0Invb", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "u2"}], " ", "x0Inv", " ", "x0Invb"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["hL", "2"], " ", "u2", " ", "x0Inv", " ", 
               "x0Invb"}], "-", 
              RowBox[{"hL", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"u2", " ", "x0Inv", " ", "x0Invb"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "Dx0", " ", "x0Inv", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "Dx0b", " ", 
               SuperscriptBox["hL", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"Dx0b", "+", 
                 RowBox[{"2", " ", "u2", " ", "x0Inv"}]}], ")"}], " ", 
               SuperscriptBox["x0Invb", "2"]}], "+", 
              RowBox[{"2", " ", "u2", " ", "x0Inv", " ", "x0Invb", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Dx0b", " ", "x0Invb"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["hL", "2"], " ", "x0Invb", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "u2", " ", "x0Inv"}], "+", 
                 RowBox[{
                  SuperscriptBox["Dx0b", "2"], " ", "x0Invb"}], "+", 
                 RowBox[{"Dx0b", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"hL", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "u2", " ", "x0Inv", " ", "x0Invb"}], "+", 
                 RowBox[{
                  SuperscriptBox["Dx0b", "2"], " ", 
                  SuperscriptBox["x0Invb", "2"]}], "+", 
                 RowBox[{"Dx0b", " ", "x0Invb", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"7", " ", "u2", " ", "x0Inv", " ", "x0Invb"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "hH", " ", "hL"}], "c"], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "hH"}], 
         RowBox[{"c", "+", 
          RowBox[{"2", " ", "c", " ", "hL"}]}]]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"hL", ",", "hH", ",", "c"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.765147971536213*^9, 3.765148002276423*^9, {3.7651480538638353`*^9, 
   3.765148078693532*^9}, {3.765148111081965*^9, 3.765148306784388*^9}, {
   3.7651483521948*^9, 3.765148389701449*^9}, 3.765148433392674*^9, 
   3.765148485940277*^9, 3.765148571727476*^9, {3.765148632078548*^9, 
   3.765148663672969*^9}, {3.765148704596849*^9, 3.7651487087722*^9}, 
   3.765148741093081*^9, 3.765199870316947*^9, {3.7651999155476713`*^9, 
   3.76519993776283*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"68bc9942-1680-495b-95af-d6e34c972e5e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Saved Analytic Result of 1/c Corrections to ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"<", 
    SubscriptBox["O", "H"]}], "|", 
   RowBox[{
    SubscriptBox["O", "L"], 
    RowBox[{"(", "0", ")"}], 
    SubscriptBox["\[Phi]", "L"], 
    RowBox[{"(", 
     RowBox[{"y", ",", "z", ",", 
      OverscriptBox["z", "_"]}], ")"}]}], "|", 
   RowBox[{
    SubscriptBox["O", "H"], ">"}]}]],ExpressionUUID->
  "fda8a624-7115-4485-973b-7da43db36fa9"]
}], "Subsection",
 CellChangeTimes->{{3.764927154781666*^9, 3.764927157733677*^9}, {
  3.7649537671742067`*^9, 3.764953769498188*^9}, {3.7649584556023703`*^9, 
  3.764958456428108*^9}, {3.7651456126144533`*^9, 3.765145615039633*^9}, {
  3.7651467953570023`*^9, 
  3.7651468215642138`*^9}},ExpressionUUID->"df78690e-16d7-4351-85be-\
b4bd365dcb1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myD", "=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Xi]", "\[Alpha]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Xi]b", "\[Alpha]b"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], "\[Alpha]", " ", "\[Alpha]b", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Xi]", "\[Alpha]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Xi]b", "\[Alpha]b"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mySemiClassical", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"16", 
        SuperscriptBox["y", "2"], 
        SuperscriptBox["\[Alpha]", "2"], 
        SuperscriptBox["\[Alpha]b", "2"], 
        SuperscriptBox["\[Xi]", "\[Alpha]"], 
        SuperscriptBox["\[Xi]b", "\[Alpha]b"]}], 
       SuperscriptBox["myD", "2"]], ")"}], "hL"], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Xi]", "\[Rule]", 
       RowBox[{"Exp", "[", "z", "]"}]}], ",", 
      RowBox[{"\[Xi]b", "\[Rule]", 
       RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", "z", "]"}], ",", "1", ",", 
      RowBox[{"-", "\[Alpha]"}]}], "]"}], "+", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}], ",", "1", ",", 
      RowBox[{"-", "\[Alpha]"}]}], "]"}], "+", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", "z", "]"}], ",", "1", ",", "\[Alpha]"}], "]"}], "+", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}], ",", "1", ",", "\[Alpha]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "=", " ", 
   RowBox[{
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}], ",", "1", ",", 
      RowBox[{"-", "\[Alpha]"}]}], "]"}], "-", " ", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}], ",", "1", ",", "\[Alpha]"}], "]"}], "-", 
    " ", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", "z", "]"}], ",", "1", ",", 
      RowBox[{"-", "\[Alpha]"}]}], "]"}], "+", " ", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      RowBox[{"Exp", "[", "z", "]"}], ",", "1", ",", "\[Alpha]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", "=", "  ", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[ExponentialE]", "z"], ")"}], 
      RowBox[{"2", " ", "\[Alpha]"}]], " ", 
     RowBox[{"HurwitzLerchPhi", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "z"}]], ",", "1", ",", 
       RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "z"}]], ",", "1", ",", "\[Alpha]"}], "]"}], "+", 
    RowBox[{"HurwitzLerchPhi", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "z"], ",", "1", ",", 
      RowBox[{"-", "\[Alpha]"}]}], "]"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[ExponentialE]", "z"], ")"}], 
      RowBox[{"2", " ", "\[Alpha]"}]], " ", 
     RowBox[{"HurwitzLerchPhi", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "z"], ",", "1", ",", "\[Alpha]"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"\[Alpha]", " ", "z"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"F1", "+", 
       RowBox[{"4", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"Log", "[", 
         RowBox[{"2", 
          RowBox[{"Sinh", "[", 
           RowBox[{"z", "/", "2"}], "]"}]}], "]"}]}], "+", "2"}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Alpha]", " ", "z"}], "]"}]}], ")"}], "\[Alpha]", " ", 
     "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Alpha]", " ", "z"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"-", "\[Alpha]"}], "]"}], "+", 
       RowBox[{"HarmonicNumber", "[", "\[Alpha]", "]"}], "-", "1", "+", 
       RowBox[{"I", " ", "Pi"}], "-", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], "2"], 
     RowBox[{"Log", "[", 
      RowBox[{"2", 
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"z", "/", "2"}]}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "\[Alpha]", " ", "z"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"-", "\[Alpha]"}], "]"}], "+", 
       RowBox[{"HarmonicNumber", "[", "\[Alpha]", "]"}], "+", 
       RowBox[{"I", " ", "Pi"}], "-", "1", "-", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"Log", "[", 
         RowBox[{"2", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"z", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "\[Alpha]", " ", "z"}], "]"}]}], ")"}], "\[Alpha]", 
     " ", "z"}], "+", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"\[Alpha]", " ", "z"}], "]"}], "F2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V14", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], "2"], "+", 
    RowBox[{"6", 
     SuperscriptBox["\[Alpha]", "3"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Alpha]", " ", "z"}], "]"}]}], ")"}], "z"}], "+", 
    RowBox[{"6", 
     SuperscriptBox["\[Alpha]", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "\[Alpha]", " ", "z"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"-", "\[Alpha]"}], "]"}], "+", 
       RowBox[{"HarmonicNumber", "[", "\[Alpha]", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"Log", "[", 
         RowBox[{"2", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"z", "/", "2"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "-", 
       RowBox[{"7", "/", "6"}], "+", 
       RowBox[{"I", " ", "Pi"}]}], ")"}]}], "+", 
    RowBox[{"6", 
     SuperscriptBox["\[Alpha]", "2"], 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Alpha]", " ", "z"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"F1", "-", 
       RowBox[{"4", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "-", 
       RowBox[{"4", 
        RowBox[{"Log", "[", 
         RowBox[{"2", 
          RowBox[{"Sinh", "[", 
           RowBox[{"z", "/", "2"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"Log", "[", 
         RowBox[{"2", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"z", "/", "2"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"7", "/", "3"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1scHolo", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Alpha]b", " ", "zb"}], "]"}]}], ")"}], 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Exp", "[", 
             RowBox[{"\[Alpha]", "  ", "z"}], "]"}]}], "-", 
           RowBox[{"\[Alpha]", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Exp", "[", 
               RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], "z"}], "-", 
           "2"}], ")"}], 
         SuperscriptBox["\[Alpha]", "2"]]}], "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox["y", "2"], "2"], "\[Alpha]b", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Alpha]b", " ", "zb"}], "]"}]}], ")"}], "z"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1Holo", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"96", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Xi]b", "\[Alpha]b"]}], ")"}], "2"], "V10"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], "48", "\[Alpha]b", "  ", "\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Xi]b", 
           RowBox[{"2", "\[Alpha]b"}]]}], ")"}], "V12"}], "+", 
       RowBox[{
        SuperscriptBox["y", "4"], 
        SuperscriptBox["\[Alpha]b", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Xi]b", "\[Alpha]b"]}], ")"}], "2"], "V14"}]}], 
      SuperscriptBox["myD", "2"]], "+", 
     FractionBox["V1scHolo", "myD"]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "holomorphic", " ", "part", " ", "of", " ", 
    SubscriptBox["V", 
     RowBox[{
      SubscriptBox["h", "L"], "/", "c"}]]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V20", "=", 
   RowBox[{"192", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"\[Alpha]b", " ", "zb"}], "]"}]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Sinh", "[", 
           RowBox[{"z", "/", "2"}], "]"}], "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"z", "/", "2"}]}], "]"}], "]"}], "+", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}], "+", "1"}], ")"}]}], "+", 
      "F3", "+", 
      RowBox[{"2", 
       RowBox[{"Exp", "[", 
        RowBox[{"\[Alpha]", " ", "z"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"-", "\[Alpha]"}], "]"}], "+", 
         RowBox[{"HarmonicNumber", "[", "\[Alpha]", "]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"2", 
            RowBox[{"Sinh", "[", 
             RowBox[{"z", "/", "2"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"I", " ", "Pi"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V22", "=", 
   RowBox[{"48", "\[Alpha]b", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Exp", "[", " ", 
       RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "zb", " ", "\[Alpha]b"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Alpha]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"\[Alpha]", " ", "z"}], "]"}], "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Alpha]", "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"z", "/", "2"}]}], "]"}], "]"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"Sinh", "[", 
           RowBox[{"z", "/", "2"}], "]"}], "]"}], "+", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Coth", "[", 
        RowBox[{"z", "/", "2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V24", "=", 
   RowBox[{"2", 
    SuperscriptBox["\[Alpha]", "2"], 
    SuperscriptBox["\[Alpha]b", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"zb", " ", "\[Alpha]b"}], "]"}]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       FractionBox["6", "\[Alpha]"], 
       RowBox[{"Coth", "[", 
        RowBox[{"z", "/", "2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "\[Alpha]", " ", "z"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"6", "F3"}], "-", "1", "+", 
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Alpha]", " ", "z"}], "]"}]}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Sinh", "[", 
           RowBox[{"z", "/", "2"}], "]"}], "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"z", "/", "2"}]}], "]"}], "]"}], "+", 
         FractionBox["1", 
          RowBox[{"6", 
           SuperscriptBox["\[Alpha]", "2"]}]]}], ")"}]}], "-", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "\[Alpha]", " ", "z"}], "]"}], "+", 
      RowBox[{"12", 
       RowBox[{"Exp", "[", 
        RowBox[{"\[Alpha]", " ", "z"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"-", "\[Alpha]"}], "]"}]}], "-", 
         RowBox[{"HarmonicNumber", "[", "\[Alpha]", "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"2", 
            RowBox[{"Sinh", "[", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"z", "/", "2"}]}], "]"}]}], "]"}]}], "-", 
         RowBox[{"I", " ", "Pi"}], "+", 
         RowBox[{"13", "/", "6"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2Holo", "=", 
   FractionBox[
    RowBox[{"V20", "+", 
     RowBox[{
      SuperscriptBox["y", "2"], "V22"}], "+", 
     RowBox[{
      SuperscriptBox["y", "4"], "V24"}]}], 
    SuperscriptBox["myD", "2"]]}], " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "holomorphic", " ", "part", " ", "of", " ", 
    SubscriptBox["V", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", "L"], "2"], "/", "c"}]]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V1Full", "=", 
   RowBox[{
    RowBox[{"V1Holo", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V1Holo", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Xi]", "\[Rule]", 
           RowBox[{"Exp", "[", "z", "]"}]}], ",", 
          RowBox[{"\[Xi]b", "\[Rule]", 
           RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", "\[Rule]", "zb"}], ",", 
         RowBox[{"zb", "\[Rule]", "z"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]b"}], ",", 
         RowBox[{"\[Alpha]b", "\[Rule]", "\[Alpha]"}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Xi]", "\[Rule]", 
       RowBox[{"Exp", "[", "z", "]"}]}], ",", 
      RowBox[{"\[Xi]b", "\[Rule]", 
       RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}]}], ";", 
  RowBox[{"V2Full", "=", 
   RowBox[{
    RowBox[{"V2Holo", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V2Holo", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Xi]", "\[Rule]", 
           RowBox[{"Exp", "[", "z", "]"}]}], ",", 
          RowBox[{"\[Xi]b", "\[Rule]", 
           RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", "\[Rule]", "zb"}], ",", 
         RowBox[{"zb", "\[Rule]", "z"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]b"}], ",", 
         RowBox[{"\[Alpha]b", "\[Rule]", "\[Alpha]"}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Xi]", "\[Rule]", 
       RowBox[{"Exp", "[", "z", "]"}]}], ",", 
      RowBox[{"\[Xi]b", "\[Rule]", 
       RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VOneLoop", "=", 
   RowBox[{
    RowBox[{
     FractionBox["hL", "c"], "V1Full"}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["hL", "2"], "c"], "V2Full"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VFinalAll", "=", 
   RowBox[{"mySemiClassical", 
    RowBox[{"(", 
     RowBox[{"1", "+", " ", "VOneLoop"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.764927216571925*^9, 3.764927802918025*^9}, 
   3.76492784528738*^9, {3.764928022283167*^9, 3.764928027105489*^9}, 
   3.7649281209500513`*^9, 3.764931862161182*^9, {3.7649319262051697`*^9, 
   3.7649321266784897`*^9}, {3.764932163610299*^9, 3.7649322537399054`*^9}, 
   3.7649326478097143`*^9, {3.764933070129983*^9, 3.764933070426597*^9}, {
   3.764933154474169*^9, 3.764933164764464*^9}, {3.764933197875918*^9, 
   3.7649331981805363`*^9}, {3.764933335404652*^9, 3.764933341967205*^9}, 
   3.764933384137576*^9, {3.764933584395966*^9, 3.764933588153517*^9}, {
   3.7649337331049433`*^9, 3.764933745691551*^9}, {3.764933960566245*^9, 
   3.764933961818622*^9}, {3.7649340372895613`*^9, 3.764934037733286*^9}, {
   3.764934076562689*^9, 3.764934121018279*^9}, {3.764934293718266*^9, 
   3.764934297193749*^9}, {3.764934394895754*^9, 3.7649343961671*^9}, {
   3.764934456997862*^9, 3.76493447911974*^9}, {3.764934668668353*^9, 
   3.7649346699813433`*^9}, 3.764935409865864*^9, 3.7649355186604433`*^9, 
   3.7649356755423117`*^9, {3.764936104866158*^9, 3.764936110457141*^9}, {
   3.764936210746952*^9, 3.7649362955249977`*^9}, {3.7649363634715023`*^9, 
   3.764936363809863*^9}, {3.764936459217235*^9, 3.764936460057222*^9}, {
   3.7649409937227793`*^9, 3.7649409950235977`*^9}, {3.764941065684478*^9, 
   3.7649410658855343`*^9}, {3.764950984373703*^9, 3.7649510369562693`*^9}, 
   3.764953186994763*^9, {3.764953977658855*^9, 3.7649539778955793`*^9}, {
   3.765144131049835*^9, 3.765144348335064*^9}, {3.7651454927658777`*^9, 
   3.7651455195681963`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8af278fc-2b10-448b-a06d-8cc173cb084f"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Recursion Relation on the Cylinder And Check with Analytic 1/c corrections\
\>", "Subsection",
 CellChangeTimes->{{3.7651456805715227`*^9, 3.7651456933314257`*^9}, {
  3.765147671600856*^9, 
  3.7651476878473167`*^9}},ExpressionUUID->"1ee73518-037a-4676-8704-\
e6d5fd1a200d"],

Cell["\<\
Here, we show that results of section 5.1 (recursion relation) and 5.2 \
(analytic 1/c corrections) agree with each other.\
\>", "Text",
 CellChangeTimes->{{3.765147695270014*^9, 3.765147736918601*^9}, {
  3.7651998389483023`*^9, 
  3.7651998445736103`*^9}},ExpressionUUID->"5d94b334-c909-4b66-a478-\
e4f305d4689d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Expansion", " ", "of", " ", "analytic", " ", "result", " ", "after", " ", 
    "factoring", " ", "out", " ", "the", " ", "prefactor", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["u2", 
       RowBox[{
        SuperscriptBox["x0", "2"], " ", 
        SuperscriptBox["x0b", "2"]}]], ")"}], "hL"], " ", "of", " ", "the", 
    " ", "recursion", " ", "relation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"myordery", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myorderzzb", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"preFactorRR", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["u2", 
          RowBox[{
           SuperscriptBox["x0", "2"], " ", 
           SuperscriptBox["x0b", "2"]}]], ")"}], "hL"], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x0", "\[Rule]", 
          RowBox[{"1", "-", "\[Xi]"}]}], ",", 
         RowBox[{"x0b", "\[Rule]", 
          RowBox[{"1", "-", "\[Xi]b"}]}], ",", 
         RowBox[{"u2", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"4", " ", "y", " ", 
              SqrtBox[
               RowBox[{"\[Xi]", " ", "\[Xi]b"}]]}], 
             RowBox[{"4", "+", 
              SuperscriptBox["y", "2"]}]], ")"}], "2"]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "\[Rule]", 
         RowBox[{"Exp", "[", "z", "]"}]}], ",", 
        RowBox[{"\[Xi]b", "\[Rule]", 
         RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V1Exp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"V1Full", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "0", ",", "myordery"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "myorderzzb"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"zb", ",", "0", ",", "myorderzzb"}], "}"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{
             RowBox[{"z", ">", "0"}], "&&", 
             RowBox[{"zb", ">", "0"}]}]}]}], "]"}], "&"}]}], "//", 
       "Simplify"}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V2Exp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V2Full", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Xi]", "\[Rule]", 
            RowBox[{"Exp", "[", "z", "]"}]}], ",", 
           RowBox[{"\[Xi]b", "\[Rule]", 
            RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "0", ",", "myordery"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "myorderzzb"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"zb", ",", "0", ",", "myorderzzb"}], "}"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{
             RowBox[{"z", ">", "0"}], "&&", 
             RowBox[{"zb", ">", "0"}]}]}]}], "]"}], "&"}]}], "//", 
       "Simplify"}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"VFinalExp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["mySemiClassical", "preFactorRR"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["hL", "c"], "V1Exp"}], "+", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["hL", "2"], "c"], "V2Exp"}]}], "//", 
               "Normal"}], ")"}]}], "/.", 
            RowBox[{"y", "\[Rule]", 
             SqrtBox[
              RowBox[{"s", " ", "z", " ", "zb"}]]}]}], "/.", 
           RowBox[{"\[Alpha]b", "\[Rule]", "\[Alpha]"}]}], "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"24", "\[Eta]"}]}]]}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "0", ",", "myordery"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "myorderzzb"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"zb", ",", "0", ",", "myorderzzb"}], "}"}]}], "]"}], 
          "&"}]}], "//", "Normal"}], ")"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Eta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}]}]}]}]], "Input",
 CellChangeTimes->{{3.764936064503428*^9, 3.764936071101563*^9}, 
   3.7649361943856897`*^9, 3.764936462527197*^9, {3.76495410056638*^9, 
   3.7649541687827473`*^9}, {3.764954243948936*^9, 3.764954249762926*^9}, {
   3.764958405249853*^9, 3.76495840538055*^9}, {3.765145531436651*^9, 
   3.765145596680008*^9}, {3.765147761644314*^9, 3.76514784762038*^9}, {
   3.7655422594048967`*^9, 3.765542275277813*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"598cbb4a-c85e-4d5b-af58-57f640ab54f5"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "hL"}], "+", 
     FractionBox[
      RowBox[{"hL", " ", "z", " ", "zb"}], "2"], "-", 
     FractionBox[
      RowBox[{"hL", " ", 
       SuperscriptBox["zb", "2"]}], "6"], "+", 
     FractionBox[
      RowBox[{"hL", " ", 
       SuperscriptBox["zb", "4"]}], "360"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "720"}], " ", "hL"}], "-", 
         RowBox[{"60", " ", "hL", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"hL", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "4320"], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "720"}], " ", "hL"}], "-", 
         RowBox[{"60", " ", "hL", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"hL", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "259200"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"hL", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["hL", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["hL", "2"], " ", "z", " ", "zb"}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["hL", "2"], " ", 
      SuperscriptBox["z", "3"], " ", "zb"}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["hL", "2"], " ", "z", " ", 
      SuperscriptBox["zb", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "144"], " ", 
      SuperscriptBox["hL", "2"], " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox["zb", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "240"], " ", 
      RowBox[{"(", 
       RowBox[{"hL", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
      SuperscriptBox["zb", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"hL", " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["hL", "2"], " ", 
         SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"240", " ", "hL"}], "+", 
         RowBox[{"480", " ", 
          SuperscriptBox["hL", "2"]}], "+", 
         RowBox[{"40", " ", "hL", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["hL", "2"], " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"hL", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["hL", "2"], " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "57600"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"240", " ", "hL"}], "+", 
         RowBox[{"480", " ", 
          SuperscriptBox["hL", "2"]}], "-", 
         RowBox[{"50", " ", "hL", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"260", " ", 
          SuperscriptBox["hL", "2"], " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"hL", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["hL", "2"], " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "1440"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "hL", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "hL"}], "-", 
         RowBox[{"5", " ", "c", " ", "hL"}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
       SuperscriptBox["z", "4"]}], 
      RowBox[{"150", " ", "c"}]], "+", 
     RowBox[{"2", " ", "hL", " ", 
      SuperscriptBox["zb", "2"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "hL"}], "-", 
         RowBox[{"5", " ", "c", " ", "hL"}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
       SuperscriptBox["zb", "4"]}], 
      RowBox[{"150", " ", "c"}]], "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "hL", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["hL", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["hL", "3"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["hL", "2"], " ", "z", " ", 
         SuperscriptBox["zb", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["hL", "3"], " ", "z", " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "10"}], " ", "c", " ", "hL"}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"5", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"132", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"30", " ", "c", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
          SuperscriptBox["zb", "4"]}], 
         RowBox[{"50", " ", "c"}]], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["z", "3"], " ", "zb"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["hL", "3"], " ", 
            SuperscriptBox["z", "3"], " ", "zb"}], "+", 
           RowBox[{
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["z", "3"], " ", 
            SuperscriptBox["zb", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["hL", "3"], " ", 
            SuperscriptBox["z", "3"], " ", 
            SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "hL"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["hL", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["hL", "3"]}], "-", 
           FractionBox[
            RowBox[{"4", " ", "hL", " ", 
             SuperscriptBox["zb", "2"]}], "3"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["hL", "3"], " ", 
             SuperscriptBox["zb", "2"]}], "3"], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "15"}], " ", "c", " ", "hL"}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"50", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"132", " ", 
                SuperscriptBox["hL", "3"]}], "+", 
               RowBox[{"110", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"300", " ", "c"}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", "c", " ", "hL"}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["hL", "2"]}], "-", 
             RowBox[{"5", " ", "c", " ", 
              SuperscriptBox["hL", "2"]}], "-", 
             RowBox[{"132", " ", 
              SuperscriptBox["hL", "3"]}], "+", 
             RowBox[{"30", " ", "c", " ", 
              SuperscriptBox["hL", "3"]}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["hL", "4"]}]}], 
            RowBox[{"50", " ", "c"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "360"}], " ", "c", " ", "hL"}], "-", 
               RowBox[{"672", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"1200", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"3168", " ", 
                SuperscriptBox["hL", "3"]}], "+", 
               RowBox[{"2640", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "+", 
               RowBox[{"960", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "2"]}], 
            RowBox[{"7200", " ", "c"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "480"}], " ", "c", " ", "hL"}], "-", 
               RowBox[{"1344", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"240", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"6336", " ", 
                SuperscriptBox["hL", "3"]}], "+", 
               RowBox[{"1440", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "+", 
               RowBox[{"1920", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"288000", " ", "c"}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["hL", "2"], " ", 
         SuperscriptBox["z", "3"], " ", "zb"}], "+", 
        RowBox[{"4", " ", "hL", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["hL", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["hL", "2"], " ", "z", " ", 
         SuperscriptBox["zb", "3"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "hL"}], "+", 
            RowBox[{"5", " ", "c", " ", "hL"}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"10", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
          SuperscriptBox["zb", "4"]}], 
         RowBox[{"75", " ", "c"}]], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", "hL"}], "+", 
                RowBox[{"5", " ", "c", " ", "hL"}], "-", 
                RowBox[{"54", " ", 
                 SuperscriptBox["hL", "2"]}], "+", 
                RowBox[{"10", " ", "c", " ", 
                 SuperscriptBox["hL", "2"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["hL", "3"]}]}], ")"}]}], 
             RowBox[{"75", " ", "c"}]]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"576", " ", "hL"}], "-", 
               RowBox[{"360", " ", "c", " ", "hL"}], "+", 
               RowBox[{"2592", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"360", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"1440", " ", 
                SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "2"]}], 
            RowBox[{"21600", " ", "c"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1152"}], " ", "hL"}], "+", 
               RowBox[{"480", " ", "c", " ", "hL"}], "-", 
               RowBox[{"5184", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"960", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"2880", " ", 
                SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"1296000", " ", "c"}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "hL"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["hL", "2"]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "hL"}], "-", 
               RowBox[{"5", " ", "c", " ", "hL"}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"5", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"300", " ", "c"}]], "-", 
           RowBox[{
            FractionBox["2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "hL"}], " ", 
               SuperscriptBox["zb", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["hL", "2"], " ", 
               SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
     ")"}], " ", "\[Eta]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", "hL"}], "+", 
         RowBox[{"5", " ", "c", " ", "hL"}], "-", 
         RowBox[{"110", " ", 
          SuperscriptBox["hL", "2"]}], "+", 
         RowBox[{"25", " ", "c", " ", 
          SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
       SuperscriptBox["zb", "4"]}], 
      RowBox[{"25", " ", "c"}]], "+", 
     RowBox[{
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "22"}], " ", "hL"}], "+", 
            RowBox[{"5", " ", "c", " ", "hL"}], "-", 
            RowBox[{"110", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"25", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}]}], ")"}]}], 
         RowBox[{"25", " ", "c"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["hL", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"5", " ", "c"}], "+", 
            RowBox[{"60", " ", "hL"}]}], ")"}], " ", 
          SuperscriptBox["zb", "2"]}], 
         RowBox[{"75", " ", "c"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"5", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"120", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
          SuperscriptBox["zb", "4"]}], 
         RowBox[{"4500", " ", "c"}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"300", " ", "c", " ", 
        SuperscriptBox["hL", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["hL", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "4"]}], "-", 
       RowBox[{"5", " ", "c", " ", 
        SuperscriptBox["hL", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "4"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["hL", "3"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "4"]}]}], 
      RowBox[{"75", " ", "c"}]], "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["hL", "3"], " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "3"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"44", " ", "hL"}], "-", 
            RowBox[{"10", " ", "c", " ", "hL"}], "+", 
            RowBox[{"198", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"45", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"110", " ", 
             SuperscriptBox["hL", "3"]}], "+", 
            RowBox[{"25", " ", "c", " ", 
             SuperscriptBox["hL", "3"]}]}], ")"}], " ", 
          SuperscriptBox["zb", "4"]}], 
         RowBox[{"25", " ", "c"}]], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"44", " ", "hL"}], "-", 
                RowBox[{"10", " ", "c", " ", "hL"}], "+", 
                RowBox[{"198", " ", 
                 SuperscriptBox["hL", "2"]}], "-", 
                RowBox[{"45", " ", "c", " ", 
                 SuperscriptBox["hL", "2"]}], "-", 
                RowBox[{"110", " ", 
                 SuperscriptBox["hL", "3"]}], "+", 
                RowBox[{"25", " ", "c", " ", 
                 SuperscriptBox["hL", "3"]}]}], ")"}]}], 
             RowBox[{"25", " ", "c"}]]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "26496"}], " ", "hL"}], "+", 
               RowBox[{"8640", " ", "c", " ", "hL"}], "-", 
               RowBox[{"105408", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"18720", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"128448", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"18720", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"34560", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "2"]}], 
            RowBox[{"21600", " ", "c"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80640", " ", "hL"}], "-", 
               RowBox[{"17280", " ", "c", " ", "hL"}], "+", 
               RowBox[{"473472", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"72000", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"296064", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"31680", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"276480", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"1296000", " ", "c"}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "hL", " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["zb", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["hL", "3"], " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "92"}], " ", "hL"}], "+", 
               RowBox[{"30", " ", "c", " ", "hL"}], "-", 
               RowBox[{"366", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"65", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"446", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"65", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"120", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"75", " ", "c"}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["hL", "2"], " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["hL", "3"], " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["hL", "4"], " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"30", " ", "c", " ", "hL"}], "+", 
            RowBox[{"154", " ", 
             SuperscriptBox["hL", "2"]}], "-", 
            RowBox[{"35", " ", "c", " ", 
             SuperscriptBox["hL", "2"]}], "+", 
            RowBox[{"726", " ", 
             SuperscriptBox["hL", "3"]}], "-", 
            RowBox[{"165", " ", "c", " ", 
             SuperscriptBox["hL", "3"]}], "-", 
            RowBox[{"220", " ", 
             SuperscriptBox["hL", "4"]}], "+", 
            RowBox[{"50", " ", "c", " ", 
             SuperscriptBox["hL", "4"]}]}], ")"}], " ", 
          SuperscriptBox["zb", "4"]}], 
         RowBox[{"25", " ", "c"}]], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "hL", " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["hL", "2"], " ", 
            SuperscriptBox["zb", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["hL", "3"], " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["hL", "4"], " ", 
            SuperscriptBox["zb", "2"]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", "c", " ", "hL"}], "+", 
               RowBox[{"322", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"35", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"1434", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"360", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"856", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"140", " ", "c", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["hL", "5"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"75", " ", "c"}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30", " ", "c", " ", "hL"}], "+", 
               RowBox[{"154", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"35", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"726", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"165", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"220", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"50", " ", "c", " ", 
                SuperscriptBox["hL", "4"]}]}], ")"}]}], 
            RowBox[{"25", " ", "c"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8640", " ", "c", " ", "hL"}], "+", 
               RowBox[{"30912", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"3360", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"137664", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"34560", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"82176", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"13440", " ", "c", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"11520", " ", 
                SuperscriptBox["hL", "5"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "2"]}], 
            RowBox[{"7200", " ", "c"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17280", " ", "c", " ", "hL"}], "+", 
               RowBox[{"94080", " ", 
                SuperscriptBox["hL", "2"]}], "-", 
               RowBox[{"18240", " ", "c", " ", 
                SuperscriptBox["hL", "2"]}], "+", 
               RowBox[{"346752", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"146880", " ", "c", " ", 
                SuperscriptBox["hL", "3"]}], "-", 
               RowBox[{"590592", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"205440", " ", "c", " ", 
                SuperscriptBox["hL", "4"]}], "+", 
               RowBox[{"138240", " ", 
                SuperscriptBox["hL", "5"]}]}], ")"}], " ", 
             SuperscriptBox["zb", "4"]}], 
            RowBox[{"288000", " ", "c"}]]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.764954169430086*^9, 3.764954184858102*^9}, 
   3.764954269661792*^9, 3.764958582590396*^9, 3.765145614515136*^9, {
   3.765147832818921*^9, 3.765147849380707*^9}, {3.765148776419506*^9, 
   3.765148801716221*^9}, 3.765149975303824*^9, 3.765199963982239*^9, 
   3.7655421996383333`*^9, 3.765542281585371*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"8dd02615-fb39-49a9-8b18-398035d22749"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"myorder", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myordery", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myorderm", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myordern", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myexactOrigin", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"VBulkVacuum", "[", 
        RowBox[{"hL", ",", "hH", ",", "c", ",", "myorderm", ",", "myordern"}],
         "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "//", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"hL", ">", "0"}]}]}], "]"}], "&"}]}], "//", "Simplify"}]}], 
   ";"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myexactOrigin", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x0Inv", "\[Rule]", 
       FractionBox["1", "x0"]}], ",", 
      RowBox[{"x0Invb", "\[Rule]", 
       FractionBox["1", "x0b"]}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myexactOrin", "=", 
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x0", "\[Rule]", 
       RowBox[{"1", "-", "\[Xi]"}]}], ",", 
      RowBox[{"x0b", "\[Rule]", 
       RowBox[{"1", "-", "\[Xi]b"}]}], ",", 
      RowBox[{"Dx0", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"], " "}], 
         RowBox[{"4", "+", 
          SuperscriptBox["y", "2"]}]], "\[Xi]"}]}], ",", 
      RowBox[{"Dx0b", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"], " "}], 
         RowBox[{"4", "+", 
          SuperscriptBox["y", "2"]}]], "\[Xi]b"}]}], ",", 
      RowBox[{"u2", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"4", " ", "y", " ", 
           SqrtBox[
            RowBox[{"\[Xi]", " ", "\[Xi]b"}]]}], 
          RowBox[{"4", "+", 
           SuperscriptBox["y", "2"]}]], ")"}], "2"]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"myexact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"%", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Xi]", "\[Rule]", 
               RowBox[{"Exp", "[", "z", "]"}]}], ",", 
              RowBox[{"\[Xi]b", "\[Rule]", 
               RowBox[{"Exp", "[", "zb", "]"}]}]}], "}"}]}], "/.", 
           RowBox[{"hH", "\[Rule]", 
            RowBox[{"\[Eta]", " ", "c"}]}]}], "/.", 
          RowBox[{"y", "\[Rule]", 
           SqrtBox[
            RowBox[{"s", " ", "z", " ", "zb"}]]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "myordery"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "myorder"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"zb", ",", "0", ",", "myorder"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], "//", 
       "Normal"}], ")"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//",
     "Simplify"}], "//", "Normal"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myexact", "-", "VFinalExp"}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "myordery"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "myorder"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"zb", ",", "0", ",", "myorder"}], "}"}]}], "]"}], "&"}]}], "//",
   "Normal"}]}], "Input",
 CellChangeTimes->{{3.762185667231101*^9, 3.76218576366514*^9}, {
   3.7622889680739307`*^9, 3.7622889940392733`*^9}, {3.762289058935863*^9, 
   3.7622891015151873`*^9}, {3.762289136107009*^9, 3.762289166235036*^9}, {
   3.7622892411837997`*^9, 3.762289254884182*^9}, {3.762289298465844*^9, 
   3.762289312350613*^9}, {3.7622893472242537`*^9, 3.762289349295733*^9}, 
   3.762289902238776*^9, {3.762289956144251*^9, 3.7622899750315237`*^9}, {
   3.762290201026976*^9, 3.762290210368312*^9}, {3.762295186409194*^9, 
   3.762295199114212*^9}, 3.762295290012978*^9, {3.762295420166648*^9, 
   3.762295475735553*^9}, {3.7622955990843554`*^9, 3.7622955993603973`*^9}, {
   3.762300111506769*^9, 3.762300147758882*^9}, {3.7623003254273443`*^9, 
   3.762300325743194*^9}, {3.762300422025321*^9, 3.7623004763168173`*^9}, {
   3.7623010428891773`*^9, 3.7623010983861723`*^9}, {3.762301184176993*^9, 
   3.762301202743566*^9}, {3.762301281402051*^9, 3.7623012886183643`*^9}, {
   3.762302360336627*^9, 3.762302363728847*^9}, {3.762302493891921*^9, 
   3.762302511450933*^9}, {3.7624653951587276`*^9, 3.762465464659638*^9}, {
   3.762465959962842*^9, 3.762465962626959*^9}, {3.762466484989525*^9, 
   3.762466485142047*^9}, {3.762466732304536*^9, 3.7624667324559937`*^9}, {
   3.762466839109311*^9, 3.762466852278061*^9}, {3.762467053691237*^9, 
   3.7624670693730583`*^9}, {3.76246713526241*^9, 3.76246713658383*^9}, {
   3.762467349343824*^9, 3.762467401056637*^9}, {3.762476152726439*^9, 
   3.762476153966367*^9}, {3.762476252559132*^9, 3.7624762529284353`*^9}, {
   3.762476393176317*^9, 3.7624764131283903`*^9}, {3.762514707062804*^9, 
   3.7625147084584103`*^9}, {3.7625157425378847`*^9, 3.762515742719776*^9}, {
   3.762516060009984*^9, 3.7625160801579103`*^9}, {3.762516188912793*^9, 
   3.762516209031242*^9}, {3.762516292203953*^9, 3.762516428924662*^9}, {
   3.76251654638756*^9, 3.762516598927065*^9}, {3.762516744451689*^9, 
   3.762516745968932*^9}, {3.762516791796721*^9, 3.7625167937072363`*^9}, {
   3.7625168996795683`*^9, 3.762516900060763*^9}, {3.762516949908553*^9, 
   3.762516950050095*^9}, {3.7625170464101667`*^9, 3.762517073545561*^9}, {
   3.762527413339573*^9, 3.762527419194477*^9}, {3.762527483695847*^9, 
   3.7625275111417027`*^9}, {3.762527718197878*^9, 3.762527718796664*^9}, {
   3.762529431568019*^9, 3.76252945891186*^9}, {3.762535656344425*^9, 
   3.762535677171832*^9}, {3.762536826212407*^9, 3.762536871112506*^9}, {
   3.762540750613247*^9, 3.7625407610258007`*^9}, {3.762541255427109*^9, 
   3.762541264251012*^9}, {3.762541297049465*^9, 3.7625413005470057`*^9}, {
   3.762605613933135*^9, 3.7626056247847958`*^9}, {3.762617063061029*^9, 
   3.762617064912133*^9}, {3.762619032663649*^9, 3.7626190507524548`*^9}, {
   3.762620642443276*^9, 3.76262064256264*^9}, {3.7626208157406063`*^9, 
   3.762620815921406*^9}, {3.7626209713411083`*^9, 3.762620971467476*^9}, {
   3.7626224640282288`*^9, 3.762622476841736*^9}, {3.762623220665008*^9, 
   3.762623251250856*^9}, {3.7626248609628363`*^9, 3.762624884372491*^9}, {
   3.7626274211606693`*^9, 3.762627494887768*^9}, {3.7626275334153147`*^9, 
   3.7626275484427357`*^9}, {3.762627842098838*^9, 3.762627907524602*^9}, {
   3.762632201288286*^9, 3.7626322302326717`*^9}, {3.762632315583024*^9, 
   3.7626323566535053`*^9}, {3.762632393243595*^9, 3.762632399355154*^9}, {
   3.762632474059367*^9, 3.762632505223431*^9}, {3.7626337560440493`*^9, 
   3.762633865905765*^9}, {3.762633909901079*^9, 3.762633935348178*^9}, {
   3.762634543583617*^9, 3.762634543948846*^9}, {3.762634906480686*^9, 
   3.762634906701497*^9}, {3.7626349460809593`*^9, 3.762634953694641*^9}, {
   3.762635024144205*^9, 3.762635044576515*^9}, {3.762635168704122*^9, 
   3.762635176229537*^9}, {3.762635239369815*^9, 3.762635240966382*^9}, {
   3.7629828015289917`*^9, 3.762982801660193*^9}, {3.762983465563665*^9, 
   3.762983465730369*^9}, 3.7630547611075373`*^9, {3.763061475817075*^9, 
   3.763061564998744*^9}, {3.7630616194113398`*^9, 3.76306162134898*^9}, {
   3.764894199004383*^9, 3.764894370133894*^9}, {3.764894429818715*^9, 
   3.764894446114691*^9}, {3.76489449969213*^9, 3.7648945287119217`*^9}, 
   3.7648949307315702`*^9, {3.764895005134635*^9, 3.76489500967688*^9}, {
   3.764895302949691*^9, 3.764895304121922*^9}, {3.76489547879144*^9, 
   3.7648954830142593`*^9}, {3.764895881839313*^9, 3.764895899106112*^9}, {
   3.764927005199542*^9, 3.764927005406136*^9}, {3.764929908807448*^9, 
   3.76492990911852*^9}, {3.7649301522766533`*^9, 3.76493018514182*^9}, {
   3.764932143637517*^9, 3.764932144125669*^9}, {3.764932518298177*^9, 
   3.764932523910653*^9}, {3.764950020146109*^9, 3.764950022752836*^9}, {
   3.764950586971822*^9, 3.7649506289189262`*^9}, {3.764950705160243*^9, 
   3.764950707357119*^9}, 3.764950903537628*^9, {3.764951308907855*^9, 
   3.764951316870139*^9}, {3.764951368716284*^9, 3.764951369936399*^9}, 
   3.764951536480197*^9, {3.7649543887116137`*^9, 3.764954403354763*^9}, 
   3.7649544674321632`*^9, {3.7649545464317904`*^9, 3.7649545509387627`*^9}, {
   3.7649546362370043`*^9, 3.76495464039323*^9}, {3.76495484251718*^9, 
   3.764954846933765*^9}, {3.765147858708845*^9, 3.765147899501109*^9}, {
   3.765148796662874*^9, 3.765148810856432*^9}, {3.7651488410781937`*^9, 
   3.765148842049531*^9}, {3.7651488821945677`*^9, 3.7651488981815777`*^9}, {
   3.76514996396482*^9, 3.7651499664885693`*^9}, {3.765542423317417*^9, 
   3.765542427007125*^9}, {3.765542492064345*^9, 3.7655425000212727`*^9}, {
   3.765542559770834*^9, 3.765542562898706*^9}, {3.765542703089839*^9, 
   3.765542705703474*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"dc87f613-0335-4a13-be90-a92b25ce0655"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"36.342814`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.7621856763100023`*^9, 3.7621857643946743`*^9}, 
   3.7622873097460003`*^9, 3.762287437250197*^9, 3.76228890826199*^9, 
   3.762288969497854*^9, {3.762289074239736*^9, 3.7622891022165213`*^9}, {
   3.762289143976942*^9, 3.762289167259365*^9}, {3.762289255665433*^9, 
   3.762289259337398*^9}, 3.762289313298057*^9, 3.762289350210223*^9, 
   3.762289603688273*^9, 3.762289903315114*^9, {3.762289973844823*^9, 
   3.762289978202013*^9}, 3.7622900781290894`*^9, 3.762290211417302*^9, 
   3.762295200070191*^9, 3.762295295119512*^9, {3.7622954344137697`*^9, 
   3.76229547658393*^9}, 3.762295513199934*^9, {3.762295587686757*^9, 
   3.762295600056119*^9}, 3.762296371538455*^9, 3.7622964999508*^9, 
   3.762297090072412*^9, 3.762300129241848*^9, 3.762300164576193*^9, 
   3.762300422543993*^9, {3.762300460092658*^9, 3.762300478750444*^9}, {
   3.762301044244296*^9, 3.7623010990856752`*^9}, {3.762301184937861*^9, 
   3.762301203274003*^9}, {3.7623012823757267`*^9, 3.76230128925978*^9}, 
   3.762302364830223*^9, {3.762302508947831*^9, 3.762302512334844*^9}, 
   3.762344332563671*^9, 3.7624652798317204`*^9, 3.762465466373662*^9, {
   3.762465955741555*^9, 3.7624659640944433`*^9}, 3.762466485717443*^9, 
   3.762466795101014*^9, 3.7624669151450377`*^9, {3.762467070014946*^9, 
   3.7624670921356*^9}, 3.762467137099992*^9, 3.762467215043007*^9, {
   3.762467350950555*^9, 3.7624673954656487`*^9}, 3.76246808657053*^9, 
   3.762476157131769*^9, 3.7624761972184753`*^9, {3.762476243115395*^9, 
   3.762476284371624*^9}, {3.762476410733285*^9, 3.7624764161420717`*^9}, 
   3.762513079433948*^9, 3.762513634887391*^9, 3.762514780666823*^9, 
   3.762515744759204*^9, 3.762516063673295*^9, 3.76251609694862*^9, {
   3.762516190845318*^9, 3.762516211289193*^9}, 3.762516318763072*^9, {
   3.762516355319971*^9, 3.762516431057008*^9}, 3.762516552537471*^9, {
   3.762516590062039*^9, 3.7625166025734797`*^9}, 3.762516747917234*^9, 
   3.762516795594741*^9, {3.7625169621403513`*^9, 3.762516992968082*^9}, {
   3.762517047103531*^9, 3.7625170754573727`*^9}, 3.762517811203042*^9, 
   3.762517863248596*^9, {3.762527345936614*^9, 3.7625273624193277`*^9}, 
   3.762527421559061*^9, 3.762528193013389*^9, 3.762528268258902*^9, 
   3.762528453760715*^9, {3.762529443390223*^9, 3.762529483454624*^9}, {
   3.762529604379676*^9, 3.762529655725737*^9}, 3.762529721212949*^9, 
   3.762529765103023*^9, {3.762530085705161*^9, 3.762530102932933*^9}, {
   3.762530175330309*^9, 3.762530189622897*^9}, 3.762530268825832*^9, 
   3.762530461634108*^9, 3.762534548489925*^9, {3.76253566601551*^9, 
   3.762535681071416*^9}, 3.762536828669026*^9, {3.762536863032392*^9, 
   3.762536873307358*^9}, 3.762538865281184*^9, {3.762538896989394*^9, 
   3.7625389090599318`*^9}, {3.7625389638423433`*^9, 3.762538983154228*^9}, 
   3.762539017420946*^9, 3.762539115242086*^9, 3.762540693159356*^9, {
   3.762540753520979*^9, 3.762540763188397*^9}, 3.762540989820853*^9, {
   3.762541282119533*^9, 3.762541302746945*^9}, 3.762544914360416*^9, 
   3.762545516880077*^9, 3.7625463659016733`*^9, 3.762546561885065*^9, 
   3.762546714124858*^9, 3.7626055187434483`*^9, 3.762605558627974*^9, 
   3.76260562548245*^9, 3.762605691776922*^9, 3.7626058031635313`*^9, 
   3.762617074014662*^9, 3.7626173167775097`*^9, 3.762617454278461*^9, 
   3.7626174975415*^9, 3.7626175746143417`*^9, {3.762617792370719*^9, 
   3.762617822126649*^9}, 3.7626184563934937`*^9, 3.762618850283984*^9, {
   3.762619036205913*^9, 3.7626190652945013`*^9}, 3.762619364151616*^9, 
   3.7626205923473997`*^9, 3.7626206443901987`*^9, {3.762620756251533*^9, 
   3.7626207716893597`*^9}, {3.7626208048538103`*^9, 3.762620818748899*^9}, 
   3.762620973847075*^9, 3.762621868882917*^9, {3.762622466689103*^9, 
   3.762622479336698*^9}, 3.7626227394211073`*^9, {3.7626232220113297`*^9, 
   3.762623251634931*^9}, {3.7626248559204206`*^9, 3.762624889154511*^9}, 
   3.7626273420878363`*^9, 3.762627402575901*^9, 3.7626274964787493`*^9, 
   3.7626275499747047`*^9, {3.762627861570002*^9, 3.762627908877146*^9}, {
   3.762632226533642*^9, 3.7626322317186937`*^9}, {3.762632316096507*^9, 
   3.762632357080888*^9}, 3.7626323997565937`*^9, {3.762632479812867*^9, 
   3.76263250608876*^9}, {3.762633916659944*^9, 3.762633935883462*^9}, 
   3.762634544562921*^9, {3.7626348945671377`*^9, 3.7626349089411163`*^9}, {
   3.7626350212821302`*^9, 3.762635046752124*^9}, {3.762635176887663*^9, 
   3.7626351818781633`*^9}, 3.762635242648699*^9, 3.762724963405932*^9, 
   3.762725219392614*^9, {3.762966062485112*^9, 3.762966083637163*^9}, 
   3.762982810861147*^9, 3.7629830759007607`*^9, 3.762983469090549*^9, {
   3.763061483477964*^9, 3.763061542763124*^9}, 3.763061622093638*^9, 
   3.763061685776844*^9, 3.76306345886478*^9, 3.764894399180059*^9, 
   3.764894444917761*^9, 3.76489447494766*^9, 3.764894542558352*^9, 
   3.764894911265497*^9, 3.764894961109577*^9, 3.764895309467699*^9, 
   3.764895390183023*^9, 3.764895559572304*^9, 3.764929860467113*^9, 
   3.764930153905361*^9, 3.764930186030896*^9, 3.764930278204977*^9, 
   3.764932149614764*^9, 3.764932191192627*^9, 3.764932559794639*^9, 
   3.764950630222176*^9, 3.7649513146466303`*^9, 3.7649513547873917`*^9, 
   3.7649514347056828`*^9, 3.76495444459173*^9, 3.764954484140307*^9, 
   3.7649545235207043`*^9, 3.764954680177805*^9, 3.764955776659052*^9, {
   3.765147874361246*^9, 3.765147902513871*^9}, 3.7651485918989363`*^9, 
   3.765148834830679*^9, 3.765148866281967*^9, 3.76515001619055*^9, 
   3.7652000032999*^9, 3.7655424633612747`*^9, 3.765542536680313*^9, 
   3.7655425994413433`*^9, 3.765542745520544*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"8e6bcaa6-a056-4ac9-9894-2b51ca5e1e65"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{
   FractionBox["1", "72"], " ", "hL", " ", "s", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "36"}], " ", "z", " ", "zb"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        SuperscriptBox["zb", "2"]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "hL", " ", 
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
     RowBox[{"hL", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
        RowBox[{"12", " ", "z", " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", "hL", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "hL"}], ")"}], " ", "s"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "hL"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      SuperscriptBox["zb", "2"]}], "+", 
     RowBox[{"3", " ", "hL", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "hL"}], ")"}], " ", "s"}]}], ")"}], " ", 
      "z", " ", 
      SuperscriptBox["zb", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "hL"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["hL", "2"]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "hL"}], ")"}], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"hL", " ", "s", " ", 
      SuperscriptBox["z", "3"], " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "hL"}], ")"}], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   "\[Eta]"}], "-", 
  RowBox[{"2", " ", "hL", " ", 
   SuperscriptBox["z", "2"], " ", 
   SuperscriptBox["zb", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "s"}]}], ")"}], " ", "s"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["hL", "3"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"z", " ", "zb"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["hL", "2"], " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"z", " ", "zb"}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"4", " ", "z", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "hL", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"4", " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"z", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.7621856763100023`*^9, 3.7621857643946743`*^9}, 
   3.7622873097460003`*^9, 3.762287437250197*^9, 3.76228890826199*^9, 
   3.762288969497854*^9, {3.762289074239736*^9, 3.7622891022165213`*^9}, {
   3.762289143976942*^9, 3.762289167259365*^9}, {3.762289255665433*^9, 
   3.762289259337398*^9}, 3.762289313298057*^9, 3.762289350210223*^9, 
   3.762289603688273*^9, 3.762289903315114*^9, {3.762289973844823*^9, 
   3.762289978202013*^9}, 3.7622900781290894`*^9, 3.762290211417302*^9, 
   3.762295200070191*^9, 3.762295295119512*^9, {3.7622954344137697`*^9, 
   3.76229547658393*^9}, 3.762295513199934*^9, {3.762295587686757*^9, 
   3.762295600056119*^9}, 3.762296371538455*^9, 3.7622964999508*^9, 
   3.762297090072412*^9, 3.762300129241848*^9, 3.762300164576193*^9, 
   3.762300422543993*^9, {3.762300460092658*^9, 3.762300478750444*^9}, {
   3.762301044244296*^9, 3.7623010990856752`*^9}, {3.762301184937861*^9, 
   3.762301203274003*^9}, {3.7623012823757267`*^9, 3.76230128925978*^9}, 
   3.762302364830223*^9, {3.762302508947831*^9, 3.762302512334844*^9}, 
   3.762344332563671*^9, 3.7624652798317204`*^9, 3.762465466373662*^9, {
   3.762465955741555*^9, 3.7624659640944433`*^9}, 3.762466485717443*^9, 
   3.762466795101014*^9, 3.7624669151450377`*^9, {3.762467070014946*^9, 
   3.7624670921356*^9}, 3.762467137099992*^9, 3.762467215043007*^9, {
   3.762467350950555*^9, 3.7624673954656487`*^9}, 3.76246808657053*^9, 
   3.762476157131769*^9, 3.7624761972184753`*^9, {3.762476243115395*^9, 
   3.762476284371624*^9}, {3.762476410733285*^9, 3.7624764161420717`*^9}, 
   3.762513079433948*^9, 3.762513634887391*^9, 3.762514780666823*^9, 
   3.762515744759204*^9, 3.762516063673295*^9, 3.76251609694862*^9, {
   3.762516190845318*^9, 3.762516211289193*^9}, 3.762516318763072*^9, {
   3.762516355319971*^9, 3.762516431057008*^9}, 3.762516552537471*^9, {
   3.762516590062039*^9, 3.7625166025734797`*^9}, 3.762516747917234*^9, 
   3.762516795594741*^9, {3.7625169621403513`*^9, 3.762516992968082*^9}, {
   3.762517047103531*^9, 3.7625170754573727`*^9}, 3.762517811203042*^9, 
   3.762517863248596*^9, {3.762527345936614*^9, 3.7625273624193277`*^9}, 
   3.762527421559061*^9, 3.762528193013389*^9, 3.762528268258902*^9, 
   3.762528453760715*^9, {3.762529443390223*^9, 3.762529483454624*^9}, {
   3.762529604379676*^9, 3.762529655725737*^9}, 3.762529721212949*^9, 
   3.762529765103023*^9, {3.762530085705161*^9, 3.762530102932933*^9}, {
   3.762530175330309*^9, 3.762530189622897*^9}, 3.762530268825832*^9, 
   3.762530461634108*^9, 3.762534548489925*^9, {3.76253566601551*^9, 
   3.762535681071416*^9}, 3.762536828669026*^9, {3.762536863032392*^9, 
   3.762536873307358*^9}, 3.762538865281184*^9, {3.762538896989394*^9, 
   3.7625389090599318`*^9}, {3.7625389638423433`*^9, 3.762538983154228*^9}, 
   3.762539017420946*^9, 3.762539115242086*^9, 3.762540693159356*^9, {
   3.762540753520979*^9, 3.762540763188397*^9}, 3.762540989820853*^9, {
   3.762541282119533*^9, 3.762541302746945*^9}, 3.762544914360416*^9, 
   3.762545516880077*^9, 3.7625463659016733`*^9, 3.762546561885065*^9, 
   3.762546714124858*^9, 3.7626055187434483`*^9, 3.762605558627974*^9, 
   3.76260562548245*^9, 3.762605691776922*^9, 3.7626058031635313`*^9, 
   3.762617074014662*^9, 3.7626173167775097`*^9, 3.762617454278461*^9, 
   3.7626174975415*^9, 3.7626175746143417`*^9, {3.762617792370719*^9, 
   3.762617822126649*^9}, 3.7626184563934937`*^9, 3.762618850283984*^9, {
   3.762619036205913*^9, 3.7626190652945013`*^9}, 3.762619364151616*^9, 
   3.7626205923473997`*^9, 3.7626206443901987`*^9, {3.762620756251533*^9, 
   3.7626207716893597`*^9}, {3.7626208048538103`*^9, 3.762620818748899*^9}, 
   3.762620973847075*^9, 3.762621868882917*^9, {3.762622466689103*^9, 
   3.762622479336698*^9}, 3.7626227394211073`*^9, {3.7626232220113297`*^9, 
   3.762623251634931*^9}, {3.7626248559204206`*^9, 3.762624889154511*^9}, 
   3.7626273420878363`*^9, 3.762627402575901*^9, 3.7626274964787493`*^9, 
   3.7626275499747047`*^9, {3.762627861570002*^9, 3.762627908877146*^9}, {
   3.762632226533642*^9, 3.7626322317186937`*^9}, {3.762632316096507*^9, 
   3.762632357080888*^9}, 3.7626323997565937`*^9, {3.762632479812867*^9, 
   3.76263250608876*^9}, {3.762633916659944*^9, 3.762633935883462*^9}, 
   3.762634544562921*^9, {3.7626348945671377`*^9, 3.7626349089411163`*^9}, {
   3.7626350212821302`*^9, 3.762635046752124*^9}, {3.762635176887663*^9, 
   3.7626351818781633`*^9}, 3.762635242648699*^9, 3.762724963405932*^9, 
   3.762725219392614*^9, {3.762966062485112*^9, 3.762966083637163*^9}, 
   3.762982810861147*^9, 3.7629830759007607`*^9, 3.762983469090549*^9, {
   3.763061483477964*^9, 3.763061542763124*^9}, 3.763061622093638*^9, 
   3.763061685776844*^9, 3.76306345886478*^9, 3.764894399180059*^9, 
   3.764894444917761*^9, 3.76489447494766*^9, 3.764894542558352*^9, 
   3.764894911265497*^9, 3.764894961109577*^9, 3.764895309467699*^9, 
   3.764895390183023*^9, 3.764895559572304*^9, 3.764929860467113*^9, 
   3.764930153905361*^9, 3.764930186030896*^9, 3.764930278204977*^9, 
   3.764932149614764*^9, 3.764932191192627*^9, 3.764932559794639*^9, 
   3.764950630222176*^9, 3.7649513146466303`*^9, 3.7649513547873917`*^9, 
   3.7649514347056828`*^9, 3.76495444459173*^9, 3.764954484140307*^9, 
   3.7649545235207043`*^9, 3.764954680177805*^9, 3.764955776659052*^9, {
   3.765147874361246*^9, 3.765147902513871*^9}, 3.7651485918989363`*^9, 
   3.765148834830679*^9, 3.765148866281967*^9, 3.76515001619055*^9, 
   3.7652000032999*^9, 3.7655424633612747`*^9, 3.765542536680313*^9, 
   3.7655425994413433`*^9, 3.765542753511291*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"fe4142e7-d824-4f44-9f68-8da0acef61ce"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7621856763100023`*^9, 3.7621857643946743`*^9}, 
   3.7622873097460003`*^9, 3.762287437250197*^9, 3.76228890826199*^9, 
   3.762288969497854*^9, {3.762289074239736*^9, 3.7622891022165213`*^9}, {
   3.762289143976942*^9, 3.762289167259365*^9}, {3.762289255665433*^9, 
   3.762289259337398*^9}, 3.762289313298057*^9, 3.762289350210223*^9, 
   3.762289603688273*^9, 3.762289903315114*^9, {3.762289973844823*^9, 
   3.762289978202013*^9}, 3.7622900781290894`*^9, 3.762290211417302*^9, 
   3.762295200070191*^9, 3.762295295119512*^9, {3.7622954344137697`*^9, 
   3.76229547658393*^9}, 3.762295513199934*^9, {3.762295587686757*^9, 
   3.762295600056119*^9}, 3.762296371538455*^9, 3.7622964999508*^9, 
   3.762297090072412*^9, 3.762300129241848*^9, 3.762300164576193*^9, 
   3.762300422543993*^9, {3.762300460092658*^9, 3.762300478750444*^9}, {
   3.762301044244296*^9, 3.7623010990856752`*^9}, {3.762301184937861*^9, 
   3.762301203274003*^9}, {3.7623012823757267`*^9, 3.76230128925978*^9}, 
   3.762302364830223*^9, {3.762302508947831*^9, 3.762302512334844*^9}, 
   3.762344332563671*^9, 3.7624652798317204`*^9, 3.762465466373662*^9, {
   3.762465955741555*^9, 3.7624659640944433`*^9}, 3.762466485717443*^9, 
   3.762466795101014*^9, 3.7624669151450377`*^9, {3.762467070014946*^9, 
   3.7624670921356*^9}, 3.762467137099992*^9, 3.762467215043007*^9, {
   3.762467350950555*^9, 3.7624673954656487`*^9}, 3.76246808657053*^9, 
   3.762476157131769*^9, 3.7624761972184753`*^9, {3.762476243115395*^9, 
   3.762476284371624*^9}, {3.762476410733285*^9, 3.7624764161420717`*^9}, 
   3.762513079433948*^9, 3.762513634887391*^9, 3.762514780666823*^9, 
   3.762515744759204*^9, 3.762516063673295*^9, 3.76251609694862*^9, {
   3.762516190845318*^9, 3.762516211289193*^9}, 3.762516318763072*^9, {
   3.762516355319971*^9, 3.762516431057008*^9}, 3.762516552537471*^9, {
   3.762516590062039*^9, 3.7625166025734797`*^9}, 3.762516747917234*^9, 
   3.762516795594741*^9, {3.7625169621403513`*^9, 3.762516992968082*^9}, {
   3.762517047103531*^9, 3.7625170754573727`*^9}, 3.762517811203042*^9, 
   3.762517863248596*^9, {3.762527345936614*^9, 3.7625273624193277`*^9}, 
   3.762527421559061*^9, 3.762528193013389*^9, 3.762528268258902*^9, 
   3.762528453760715*^9, {3.762529443390223*^9, 3.762529483454624*^9}, {
   3.762529604379676*^9, 3.762529655725737*^9}, 3.762529721212949*^9, 
   3.762529765103023*^9, {3.762530085705161*^9, 3.762530102932933*^9}, {
   3.762530175330309*^9, 3.762530189622897*^9}, 3.762530268825832*^9, 
   3.762530461634108*^9, 3.762534548489925*^9, {3.76253566601551*^9, 
   3.762535681071416*^9}, 3.762536828669026*^9, {3.762536863032392*^9, 
   3.762536873307358*^9}, 3.762538865281184*^9, {3.762538896989394*^9, 
   3.7625389090599318`*^9}, {3.7625389638423433`*^9, 3.762538983154228*^9}, 
   3.762539017420946*^9, 3.762539115242086*^9, 3.762540693159356*^9, {
   3.762540753520979*^9, 3.762540763188397*^9}, 3.762540989820853*^9, {
   3.762541282119533*^9, 3.762541302746945*^9}, 3.762544914360416*^9, 
   3.762545516880077*^9, 3.7625463659016733`*^9, 3.762546561885065*^9, 
   3.762546714124858*^9, 3.7626055187434483`*^9, 3.762605558627974*^9, 
   3.76260562548245*^9, 3.762605691776922*^9, 3.7626058031635313`*^9, 
   3.762617074014662*^9, 3.7626173167775097`*^9, 3.762617454278461*^9, 
   3.7626174975415*^9, 3.7626175746143417`*^9, {3.762617792370719*^9, 
   3.762617822126649*^9}, 3.7626184563934937`*^9, 3.762618850283984*^9, {
   3.762619036205913*^9, 3.7626190652945013`*^9}, 3.762619364151616*^9, 
   3.7626205923473997`*^9, 3.7626206443901987`*^9, {3.762620756251533*^9, 
   3.7626207716893597`*^9}, {3.7626208048538103`*^9, 3.762620818748899*^9}, 
   3.762620973847075*^9, 3.762621868882917*^9, {3.762622466689103*^9, 
   3.762622479336698*^9}, 3.7626227394211073`*^9, {3.7626232220113297`*^9, 
   3.762623251634931*^9}, {3.7626248559204206`*^9, 3.762624889154511*^9}, 
   3.7626273420878363`*^9, 3.762627402575901*^9, 3.7626274964787493`*^9, 
   3.7626275499747047`*^9, {3.762627861570002*^9, 3.762627908877146*^9}, {
   3.762632226533642*^9, 3.7626322317186937`*^9}, {3.762632316096507*^9, 
   3.762632357080888*^9}, 3.7626323997565937`*^9, {3.762632479812867*^9, 
   3.76263250608876*^9}, {3.762633916659944*^9, 3.762633935883462*^9}, 
   3.762634544562921*^9, {3.7626348945671377`*^9, 3.7626349089411163`*^9}, {
   3.7626350212821302`*^9, 3.762635046752124*^9}, {3.762635176887663*^9, 
   3.7626351818781633`*^9}, 3.762635242648699*^9, 3.762724963405932*^9, 
   3.762725219392614*^9, {3.762966062485112*^9, 3.762966083637163*^9}, 
   3.762982810861147*^9, 3.7629830759007607`*^9, 3.762983469090549*^9, {
   3.763061483477964*^9, 3.763061542763124*^9}, 3.763061622093638*^9, 
   3.763061685776844*^9, 3.76306345886478*^9, 3.764894399180059*^9, 
   3.764894444917761*^9, 3.76489447494766*^9, 3.764894542558352*^9, 
   3.764894911265497*^9, 3.764894961109577*^9, 3.764895309467699*^9, 
   3.764895390183023*^9, 3.764895559572304*^9, 3.764929860467113*^9, 
   3.764930153905361*^9, 3.764930186030896*^9, 3.764930278204977*^9, 
   3.764932149614764*^9, 3.764932191192627*^9, 3.764932559794639*^9, 
   3.764950630222176*^9, 3.7649513146466303`*^9, 3.7649513547873917`*^9, 
   3.7649514347056828`*^9, 3.76495444459173*^9, 3.764954484140307*^9, 
   3.7649545235207043`*^9, 3.764954680177805*^9, 3.764955776659052*^9, {
   3.765147874361246*^9, 3.765147902513871*^9}, 3.7651485918989363`*^9, 
   3.765148834830679*^9, 3.765148866281967*^9, 3.76515001619055*^9, 
   3.7652000032999*^9, 3.7655424633612747`*^9, 3.765542536680313*^9, 
   3.7655425994413433`*^9, 3.7655427536964407`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"cc6e4b10-7afc-49c0-bb69-1a2df883254e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1440, 878},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 742, 19, 154, "Title",ExpressionUUID->"dff9a3d7-8ef4-4280-9f9b-29b75c6ede59"],
Cell[1325, 43, 1729, 34, 81, "Text",ExpressionUUID->"97fa020b-f420-453d-be71-19c46170b31a"],
Cell[CellGroupData[{
Cell[3079, 81, 330, 8, 30, "Input",ExpressionUUID->"6960bc3d-3f24-40ea-8a7d-8a204d9ce611"],
Cell[3412, 91, 572, 10, 34, "Output",ExpressionUUID->"5f23fcb2-271e-4f46-aa20-578a6ecb97a5"]
}, Open  ]],
Cell[3999, 104, 155, 2, 30, "Input",ExpressionUUID->"d4d1b6b9-0bc0-4f3f-8051-106daa96840d"],
Cell[CellGroupData[{
Cell[4179, 110, 521, 10, 67, "Section",ExpressionUUID->"8fc7aa4e-3989-41b2-8194-01dea1e4e14d"],
Cell[4703, 122, 1306, 25, 58, "Text",ExpressionUUID->"1cfae127-55a6-4202-ac17-d99ab8bc5029"],
Cell[6012, 149, 1836, 53, 80, "Input",ExpressionUUID->"925b2e9c-f966-40c4-b838-604d1546a2d1"],
Cell[7851, 204, 90430, 2229, 3402, "Input",ExpressionUUID->"c39d3dce-a86b-49fa-8cc8-e36eebeed939"],
Cell[98284, 2435, 1889, 43, 94, "Input",ExpressionUUID->"a4f164b9-3ba1-4cb6-9f3f-06bb9fc7e78d"],
Cell[CellGroupData[{
Cell[100198, 2482, 1050, 20, 30, "Input",ExpressionUUID->"3169beb1-9f64-4dc7-bd6d-1e321120fa9f"],
Cell[101251, 2504, 17954, 437, 457, "Output",ExpressionUUID->"68bc9942-1680-495b-95af-d6e34c972e5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[119242, 2946, 803, 22, 39, "Subsection",ExpressionUUID->"df78690e-16d7-4351-85be-b4bd365dcb1c"],
Cell[120048, 2970, 19542, 564, 676, "Input",ExpressionUUID->"8af278fc-2b10-448b-a06d-8cc173cb084f"]
}, Closed]],
Cell[CellGroupData[{
Cell[139627, 3539, 285, 6, 38, "Subsection",ExpressionUUID->"1ee73518-037a-4676-8704-e6d5fd1a200d"],
Cell[139915, 3547, 325, 7, 35, "Text",ExpressionUUID->"5d94b334-c909-4b66-a478-e4f305d4689d"],
Cell[CellGroupData[{
Cell[140265, 3558, 5438, 145, 287, "Input",ExpressionUUID->"598cbb4a-c85e-4d5b-af58-57f640ab54f5"],
Cell[145706, 3705, 27204, 721, 910, "Output",ExpressionUUID->"8dd02615-fb39-49a9-8b18-398035d22749"]
}, Closed]],
Cell[CellGroupData[{
Cell[172947, 4431, 9592, 194, 304, "Input",ExpressionUUID->"dc87f613-0335-4a13-be90-a92b25ce0655"],
Cell[182542, 4627, 5780, 81, 34, "Output",ExpressionUUID->"8e6bcaa6-a056-4ac9-9894-2b51ca5e1e65"],
Cell[188325, 4710, 10735, 238, 98, "Output",ExpressionUUID->"fe4142e7-d824-4f44-9f68-8da0acef61ce"],
Cell[199063, 4950, 5725, 79, 34, "Output",ExpressionUUID->"cc6e4b10-7afc-49c0-bb69-1a2df883254e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


